Safe Deep RL in 3D Environments using Human Feedback

Agents should avoid unsafe behaviour during both training and deployment. This typically requires a simulator and a procedural specification of unsafe behaviour. Unfortunately, a simulator is not always available, and procedurally specifying constraints can be difficult or impossible for many real-world tasks. A recently introduced technique, ReQueST, aims to solve this problem by learning a neural simulator of the environment from safe human trajectories, then using the learned simulator to efficiently learn a reward model from human feedback. However, it is yet unknown whether this approach is feasible in complex 3D environments with feedback obtained from real humans - whether sufficient pixel-based neural simulator quality can be achieved, and whether the human data requirements are viable in terms of both quantity and quality. In this paper we answer this question in the affirmative, using ReQueST to train an agent to perform a 3D first-person object collection task using data entirely from human contractors. We show that the resulting agent exhibits an order of magnitude reduction in unsafe behaviour compared to standard reinforcement learning.

==> anc/Cliff edge environment/instructions.html <==
<html><head><meta content="text/html; charset=UTF-8" http-equiv="content-type"><style type="text/css">ul.lst-kix_3ol9lu3gl2ej-8{list-style-type:none}ol.lst-kix_9etwojkr90ox-6.start{counter-reset:lst-ctn-kix_9etwojkr90ox-6 0}ul.lst-kix_3ol9lu3gl2ej-0{list-style-type:none}.lst-kix_9etwojkr90ox-4>li{counter-increment:lst-ctn-kix_9etwojkr90ox-4}ul.lst-kix_3ol9lu3gl2ej-1{list-style-type:none}ul.lst-kix_3ol9lu3gl2ej-2{list-style-type:none}ul.lst-kix_3ol9lu3gl2ej-3{list-style-type:none}ul.lst-kix_3ol9lu3gl2ej-4{list-style-type:none}ul.lst-kix_3ol9lu3gl2ej-5{list-style-type:none}ul.lst-kix_3ol9lu3gl2ej-6{list-style-type:none}ul.lst-kix_3ol9lu3gl2ej-7{list-style-type:none}ol.lst-kix_jutf5wjli94p-3.start{counter-reset:lst-ctn-kix_jutf5wjli94p-3 0}.lst-kix_gwr077ziads9-8>li:before{content:"\0025a0  "}.lst-kix_gwr077ziads9-7>li:before{content:"\0025cb  "}.lst-kix_gwr077ziads9-4>li:before{content:"\0025cb  "}.lst-kix_gwr077ziads9-6>li:before{content:"\0025cf  "}.lst-kix_gwr077ziads9-1>li:before{content:"\0025cb  "}.lst-kix_gwr077ziads9-5>li:before{content:"\0025a0  "}.lst-kix_jutf5wjli94p-7>li{counter-increment:lst-ctn-kix_jutf5wjli94p-7}.lst-kix_gwr077ziads9-2>li:before{content:"\0025a0  "}.lst-kix_gwr077ziads9-3>li:before{content:"\0025cf  "}ul.lst-kix_ytmnb42u1cgc-0{list-style-type:none}ol.lst-kix_lpl9ff985i4b-1.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-1 0}.lst-kix_lpl9ff985i4b-8>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-8,lower-roman) ". "}ul.lst-kix_ytmnb42u1cgc-1{list-style-type:none}.lst-kix_gwr077ziads9-0>li:before{content:"\0025cf  "}ol.lst-kix_lpl9ff985i4b-8.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-8 0}.lst-kix_9etwojkr90ox-0>li{counter-increment:lst-ctn-kix_9etwojkr90ox-0}ol.lst-kix_lpl9ff985i4b-5{list-style-type:none}ol.lst-kix_lpl9ff985i4b-6{list-style-type:none}ol.lst-kix_lpl9ff985i4b-7{list-style-type:none}.lst-kix_lpl9ff985i4b-0>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-0,decimal) ". "}.lst-kix_lpl9ff985i4b-2>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-2,lower-roman) ". "}ol.lst-kix_lpl9ff985i4b-8{list-style-type:none}.lst-kix_lpl9ff985i4b-1>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-1,lower-latin) ". "}.lst-kix_aqjb9i70k221-8>li:before{content:"\0025a0  "}ul.lst-kix_ytmnb42u1cgc-6{list-style-type:none}ul.lst-kix_ytmnb42u1cgc-7{list-style-type:none}ul.lst-kix_ytmnb42u1cgc-8{list-style-type:none}ol.lst-kix_lpl9ff985i4b-0{list-style-type:none}.lst-kix_lpl9ff985i4b-4>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-4,lower-latin) ". "}.lst-kix_lpl9ff985i4b-6>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-6,decimal) ". "}ol.lst-kix_lpl9ff985i4b-1{list-style-type:none}ul.lst-kix_ytmnb42u1cgc-2{list-style-type:none}ol.lst-kix_lpl9ff985i4b-2{list-style-type:none}ul.lst-kix_ytmnb42u1cgc-3{list-style-type:none}ol.lst-kix_lpl9ff985i4b-3{list-style-type:none}ul.lst-kix_ytmnb42u1cgc-4{list-style-type:none}.lst-kix_lpl9ff985i4b-3>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-3,decimal) ". "}ol.lst-kix_lpl9ff985i4b-4{list-style-type:none}.lst-kix_lpl9ff985i4b-7>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-7,lower-latin) ". "}ul.lst-kix_ytmnb42u1cgc-5{list-style-type:none}ol.lst-kix_9etwojkr90ox-1.start{counter-reset:lst-ctn-kix_9etwojkr90ox-1 0}.lst-kix_otgvocfmgl4f-7>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-8>li:before{content:"\0025a0  "}.lst-kix_lpl9ff985i4b-5>li:before{content:"" counter(lst-ctn-kix_lpl9ff985i4b-5,lower-roman) ". "}.lst-kix_oaymotewujx7-0>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-0>li{counter-increment:lst-ctn-kix_jutf5wjli94p-0}.lst-kix_ygjaskakndlm-7>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-5>li:before{content:"\0025a0  "}.lst-kix_mnlkmjx15o02-4>li:before{content:"\0025cb  "}.lst-kix_mnlkmjx15o02-6>li:before{content:"\0025cf  "}.lst-kix_aqjb9i70k221-1>li:before{content:"\0025cb  "}.lst-kix_n4ayh0tvkukb-6>li:before{content:"\0025cf  "}.lst-kix_oaymotewujx7-1>li:before{content:"\0025cb  "}.lst-kix_oaymotewujx7-3>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-7>li:before{content:"\0025cb  "}.lst-kix_n4ayh0tvkukb-4>li:before{content:"\0025cb  "}.lst-kix_oaymotewujx7-5>li:before{content:"\0025a0  "}ul.lst-kix_ygjaskakndlm-0{list-style-type:none}.lst-kix_ygjaskakndlm-1>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-3>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-1>li:before{content:"\0025cb  "}ul.lst-kix_ygjaskakndlm-1{list-style-type:none}ol.lst-kix_lpl9ff985i4b-6.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-6 0}ul.lst-kix_ygjaskakndlm-2{list-style-type:none}.lst-kix_n4ayh0tvkukb-0>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-8{list-style-type:none}ol.lst-kix_jutf5wjli94p-7{list-style-type:none}.lst-kix_aqjb9i70k221-7>li:before{content:"\0025cb  "}ol.lst-kix_jutf5wjli94p-6{list-style-type:none}ol.lst-kix_jutf5wjli94p-5{list-style-type:none}.lst-kix_n4ayh0tvkukb-2>li:before{content:"\0025a0  "}ol.lst-kix_lpl9ff985i4b-3.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-3 0}ol.lst-kix_jutf5wjli94p-4{list-style-type:none}.lst-kix_y143lwwe0soe-6>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-3{list-style-type:none}ol.lst-kix_jutf5wjli94p-5.start{counter-reset:lst-ctn-kix_jutf5wjli94p-5 0}.lst-kix_i37iyh63wm76-3>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-2{list-style-type:none}.lst-kix_s8pqjuu1g986-6>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-1{list-style-type:none}.lst-kix_ygjaskakndlm-3>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-0{list-style-type:none}.lst-kix_y143lwwe0soe-4>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-1>li:before{content:"\0025cb  "}.lst-kix_mnlkmjx15o02-8>li:before{content:"\0025a0  "}.lst-kix_aqjb9i70k221-3>li:before{content:"\0025cf  "}.lst-kix_aqjb9i70k221-5>li:before{content:"\0025a0  "}.lst-kix_oaymotewujx7-7>li:before{content:"\0025cb  "}.lst-kix_ygjaskakndlm-5>li:before{content:"\0025a0  "}.lst-kix_i37iyh63wm76-5>li:before{content:"\0025a0  "}.lst-kix_s8pqjuu1g986-8>li:before{content:"\0025a0  "}.lst-kix_9etwojkr90ox-8>li{counter-increment:lst-ctn-kix_9etwojkr90ox-8}.lst-kix_y143lwwe0soe-0>li:before{content:"\0025cf  "}.lst-kix_sik35kvzpguf-8>li:before{content:"\0025a0  "}.lst-kix_y143lwwe0soe-2>li:before{content:"\0025a0  "}.lst-kix_sik35kvzpguf-6>li:before{content:"\0025cf  "}.lst-kix_ivfh3evn8igj-1>li:before{content:"\0025cb  "}.lst-kix_s8pqjuu1g986-4>li:before{content:"\0025cb  "}ul.lst-kix_ygjaskakndlm-3{list-style-type:none}ul.lst-kix_ygjaskakndlm-4{list-style-type:none}.lst-kix_sik35kvzpguf-0>li:before{content:"\0025cf  "}ul.lst-kix_ygjaskakndlm-5{list-style-type:none}ul.lst-kix_ygjaskakndlm-6{list-style-type:none}ul.lst-kix_ygjaskakndlm-7{list-style-type:none}ul.lst-kix_ygjaskakndlm-8{list-style-type:none}.lst-kix_sik35kvzpguf-2>li:before{content:"\0025a0  "}.lst-kix_s8pqjuu1g986-2>li:before{content:"\0025a0  "}.lst-kix_sik35kvzpguf-4>li:before{content:"\0025cb  "}.lst-kix_lpl9ff985i4b-2>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-2}.lst-kix_s8pqjuu1g986-0>li:before{content:"\0025cf  "}.lst-kix_lpl9ff985i4b-1>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-1}.lst-kix_cm6bd7xz3c6z-0>li:before{content:"\0025cf  "}.lst-kix_cm6bd7xz3c6z-4>li:before{content:"\0025cb  "}.lst-kix_9etwojkr90ox-1>li{counter-increment:lst-ctn-kix_9etwojkr90ox-1}.lst-kix_9etwojkr90ox-7>li{counter-increment:lst-ctn-kix_9etwojkr90ox-7}ul.lst-kix_cm6bd7xz3c6z-0{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-1{list-style-type:none}.lst-kix_cm6bd7xz3c6z-6>li:before{content:"\0025cf  "}ul.lst-kix_47uy7l95uvbb-3{list-style-type:none}.lst-kix_ktb3n08ytapq-6>li:before{content:"\0025cf  "}ul.lst-kix_47uy7l95uvbb-2{list-style-type:none}ol.lst-kix_jutf5wjli94p-8.start{counter-reset:lst-ctn-kix_jutf5wjli94p-8 0}ul.lst-kix_47uy7l95uvbb-1{list-style-type:none}ul.lst-kix_47uy7l95uvbb-0{list-style-type:none}ul.lst-kix_47uy7l95uvbb-7{list-style-type:none}.lst-kix_ktb3n08ytapq-8>li:before{content:"\0025a0  "}ul.lst-kix_47uy7l95uvbb-6{list-style-type:none}ul.lst-kix_47uy7l95uvbb-5{list-style-type:none}.lst-kix_cm6bd7xz3c6z-2>li:before{content:"\0025a0  "}ul.lst-kix_47uy7l95uvbb-4{list-style-type:none}ul.lst-kix_496i5lbc8e4z-5{list-style-type:none}ul.lst-kix_496i5lbc8e4z-4{list-style-type:none}ul.lst-kix_496i5lbc8e4z-3{list-style-type:none}ul.lst-kix_496i5lbc8e4z-2{list-style-type:none}ul.lst-kix_47uy7l95uvbb-8{list-style-type:none}ul.lst-kix_496i5lbc8e4z-1{list-style-type:none}ul.lst-kix_496i5lbc8e4z-0{list-style-type:none}ul.lst-kix_496i5lbc8e4z-8{list-style-type:none}.lst-kix_ktb3n08ytapq-4>li:before{content:"\0025cb  "}ul.lst-kix_496i5lbc8e4z-7{list-style-type:none}ul.lst-kix_496i5lbc8e4z-6{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-4{list-style-type:none}.lst-kix_ktb3n08ytapq-2>li:before{content:"\0025a0  "}ul.lst-kix_cm6bd7xz3c6z-5{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-2{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-3{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-8{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-6{list-style-type:none}ul.lst-kix_cm6bd7xz3c6z-7{list-style-type:none}.lst-kix_mnlkmjx15o02-0>li:before{content:"\0025cf  "}.lst-kix_mnlkmjx15o02-2>li:before{content:"\0025a0  "}.lst-kix_ktb3n08ytapq-0>li:before{content:"\0025cf  "}ol.lst-kix_9etwojkr90ox-5{list-style-type:none}ol.lst-kix_9etwojkr90ox-4{list-style-type:none}ol.lst-kix_9etwojkr90ox-3{list-style-type:none}ol.lst-kix_9etwojkr90ox-2{list-style-type:none}ol.lst-kix_9etwojkr90ox-1{list-style-type:none}ol.lst-kix_9etwojkr90ox-0{list-style-type:none}.lst-kix_ip4ss21x1kg0-2>li:before{content:"\0025a0  "}.lst-kix_ip4ss21x1kg0-3>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-6.start{counter-reset:lst-ctn-kix_jutf5wjli94p-6 0}.lst-kix_9etwojkr90ox-3>li{counter-increment:lst-ctn-kix_9etwojkr90ox-3}ol.lst-kix_9etwojkr90ox-8{list-style-type:none}.lst-kix_ip4ss21x1kg0-6>li:before{content:"\0025cf  "}.lst-kix_ip4ss21x1kg0-7>li:before{content:"\0025cb  "}ol.lst-kix_9etwojkr90ox-7{list-style-type:none}ol.lst-kix_9etwojkr90ox-6{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-4{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-0{list-style-type:none}.lst-kix_xhit0ubrpl8v-5>li:before{content:"\0025a0  "}ul.lst-kix_8qvvm0ar3iri-3{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-1{list-style-type:none}.lst-kix_9etwojkr90ox-5>li{counter-increment:lst-ctn-kix_9etwojkr90ox-5}ul.lst-kix_8qvvm0ar3iri-6{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-5{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-0{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-2{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-1{list-style-type:none}.lst-kix_xhit0ubrpl8v-1>li:before{content:"\0025cb  "}.lst-kix_xhit0ubrpl8v-2>li:before{content:"\0025a0  "}ul.lst-kix_aqjb9i70k221-0{list-style-type:none}ul.lst-kix_aqjb9i70k221-1{list-style-type:none}ul.lst-kix_aqjb9i70k221-2{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-8{list-style-type:none}ul.lst-kix_aqjb9i70k221-3{list-style-type:none}ul.lst-kix_aqjb9i70k221-4{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-6{list-style-type:none}ul.lst-kix_aqjb9i70k221-5{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-7{list-style-type:none}ul.lst-kix_aqjb9i70k221-6{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-4{list-style-type:none}ul.lst-kix_aqjb9i70k221-7{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-5{list-style-type:none}ul.lst-kix_aqjb9i70k221-8{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-2{list-style-type:none}ul.lst-kix_ip4ss21x1kg0-3{list-style-type:none}ul.lst-kix_vm1f2ngpc20-0{list-style-type:none}.lst-kix_jutf5wjli94p-1>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-1,lower-latin) ". "}.lst-kix_ccw7sul50nra-0>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-0>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-0,decimal) ". "}ul.lst-kix_vm1f2ngpc20-6{list-style-type:none}ul.lst-kix_vm1f2ngpc20-5{list-style-type:none}ul.lst-kix_vm1f2ngpc20-8{list-style-type:none}ul.lst-kix_vm1f2ngpc20-7{list-style-type:none}ul.lst-kix_vm1f2ngpc20-2{list-style-type:none}ul.lst-kix_vm1f2ngpc20-1{list-style-type:none}ul.lst-kix_vm1f2ngpc20-4{list-style-type:none}ul.lst-kix_vm1f2ngpc20-3{list-style-type:none}.lst-kix_ccw7sul50nra-3>li:before{content:"\0025cf  "}.lst-kix_ccw7sul50nra-4>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-8>li{counter-increment:lst-ctn-kix_jutf5wjli94p-8}ul.lst-kix_8qvvm0ar3iri-8{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-7{list-style-type:none}.lst-kix_ivfh3evn8igj-3>li:before{content:"\0025cf  "}ul.lst-kix_aw3ta68dir3b-7{list-style-type:none}.lst-kix_ivfh3evn8igj-4>li:before{content:"\0025cb  "}.lst-kix_xhit0ubrpl8v-6>li:before{content:"\0025cf  "}ul.lst-kix_aw3ta68dir3b-8{list-style-type:none}ul.lst-kix_aw3ta68dir3b-5{list-style-type:none}ul.lst-kix_aw3ta68dir3b-6{list-style-type:none}ul.lst-kix_aw3ta68dir3b-3{list-style-type:none}ul.lst-kix_aw3ta68dir3b-4{list-style-type:none}ul.lst-kix_aw3ta68dir3b-1{list-style-type:none}.lst-kix_47uy7l95uvbb-1>li:before{content:"\0025cb  "}ul.lst-kix_aw3ta68dir3b-2{list-style-type:none}.lst-kix_24swc3lxjgjo-7>li:before{content:"\0025cb  "}.lst-kix_ivfh3evn8igj-8>li:before{content:"\0025a0  "}.lst-kix_496i5lbc8e4z-7>li:before{content:"\0025cb  "}.lst-kix_24swc3lxjgjo-6>li:before{content:"\0025cf  "}.lst-kix_ccw7sul50nra-7>li:before{content:"\0025cb  "}.lst-kix_lpl9ff985i4b-6>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-6}.lst-kix_496i5lbc8e4z-8>li:before{content:"\0025a0  "}.lst-kix_y143lwwe0soe-7>li:before{content:"\0025cb  "}.lst-kix_ivfh3evn8igj-7>li:before{content:"\0025cb  "}.lst-kix_24swc3lxjgjo-3>li:before{content:"\0025cf  "}ul.lst-kix_gwr077ziads9-1{list-style-type:none}.lst-kix_496i5lbc8e4z-3>li:before{content:"\0025cf  "}ul.lst-kix_gwr077ziads9-2{list-style-type:none}.lst-kix_24swc3lxjgjo-2>li:before{content:"\0025a0  "}.lst-kix_47uy7l95uvbb-6>li:before{content:"\0025cf  "}ul.lst-kix_gwr077ziads9-0{list-style-type:none}.lst-kix_47uy7l95uvbb-5>li:before{content:"\0025a0  "}.lst-kix_ccw7sul50nra-8>li:before{content:"\0025a0  "}ul.lst-kix_aw3ta68dir3b-0{list-style-type:none}ul.lst-kix_gwr077ziads9-7{list-style-type:none}.lst-kix_47uy7l95uvbb-2>li:before{content:"\0025a0  "}ul.lst-kix_gwr077ziads9-8{list-style-type:none}ul.lst-kix_gwr077ziads9-5{list-style-type:none}.lst-kix_496i5lbc8e4z-4>li:before{content:"\0025cb  "}ul.lst-kix_gwr077ziads9-6{list-style-type:none}ul.lst-kix_gwr077ziads9-3{list-style-type:none}ul.lst-kix_gwr077ziads9-4{list-style-type:none}.lst-kix_n4ayh0tvkukb-7>li:before{content:"\0025cb  "}.lst-kix_lpl9ff985i4b-4>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-4}.lst-kix_ygjaskakndlm-8>li:before{content:"\0025a0  "}.lst-kix_otgvocfmgl4f-6>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-6>li:before{content:"\0025cf  "}.lst-kix_9etwojkr90ox-4>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-4,lower-latin) ". "}.lst-kix_9etwojkr90ox-8>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-8,lower-roman) ". "}.lst-kix_oaymotewujx7-2>li:before{content:"\0025a0  "}.lst-kix_otgvocfmgl4f-2>li:before{content:"\0025a0  "}ol.lst-kix_jutf5wjli94p-2.start{counter-reset:lst-ctn-kix_jutf5wjli94p-2 0}.lst-kix_i37iyh63wm76-2>li:before{content:"\0025a0  "}.lst-kix_496i5lbc8e4z-0>li:before{content:"\0025cf  "}.lst-kix_mnlkmjx15o02-5>li:before{content:"\0025a0  "}.lst-kix_aqjb9i70k221-0>li:before{content:"\0025cf  "}.lst-kix_n4ayh0tvkukb-3>li:before{content:"\0025cf  "}.lst-kix_s8pqjuu1g986-7>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-8>li:before{content:"\0025a0  "}.lst-kix_oaymotewujx7-6>li:before{content:"\0025cf  "}.lst-kix_ygjaskakndlm-4>li:before{content:"\0025cb  "}.lst-kix_y143lwwe0soe-3>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-0>li:before{content:"\0025cf  "}.lst-kix_aqjb9i70k221-4>li:before{content:"\0025cb  "}.lst-kix_sfhu66q5g1yx-2>li:before{content:"\0025a0  "}ul.lst-kix_y143lwwe0soe-3{list-style-type:none}ul.lst-kix_otgvocfmgl4f-4{list-style-type:none}.lst-kix_1g48otozzp23-6>li:before{content:"\0025cf  "}ul.lst-kix_y143lwwe0soe-2{list-style-type:none}ul.lst-kix_otgvocfmgl4f-3{list-style-type:none}ul.lst-kix_y143lwwe0soe-1{list-style-type:none}ul.lst-kix_otgvocfmgl4f-6{list-style-type:none}ul.lst-kix_y143lwwe0soe-0{list-style-type:none}ul.lst-kix_otgvocfmgl4f-5{list-style-type:none}ul.lst-kix_y143lwwe0soe-7{list-style-type:none}ul.lst-kix_otgvocfmgl4f-8{list-style-type:none}ul.lst-kix_y143lwwe0soe-6{list-style-type:none}.lst-kix_sik35kvzpguf-5>li:before{content:"\0025a0  "}ul.lst-kix_otgvocfmgl4f-7{list-style-type:none}ul.lst-kix_y143lwwe0soe-5{list-style-type:none}ul.lst-kix_y143lwwe0soe-4{list-style-type:none}.lst-kix_ivfh3evn8igj-0>li:before{content:"\0025cf  "}.lst-kix_s8pqjuu1g986-3>li:before{content:"\0025cf  "}ul.lst-kix_otgvocfmgl4f-0{list-style-type:none}ul.lst-kix_otgvocfmgl4f-2{list-style-type:none}ul.lst-kix_otgvocfmgl4f-1{list-style-type:none}.lst-kix_ygjaskakndlm-0>li:before{content:"\0025cf  "}.lst-kix_ytmnb42u1cgc-3>li:before{content:"\0025cf  "}.lst-kix_fzo4dkbll8nr-3>li:before{content:"\0025cf  "}.lst-kix_l836hdmanihu-8>li:before{content:"\0025a0  "}.lst-kix_sik35kvzpguf-1>li:before{content:"\0025cb  "}ul.lst-kix_ccw7sul50nra-0{list-style-type:none}ul.lst-kix_ccw7sul50nra-1{list-style-type:none}ul.lst-kix_ccw7sul50nra-2{list-style-type:none}.lst-kix_1g48otozzp23-2>li:before{content:"\0025a0  "}ul.lst-kix_ccw7sul50nra-3{list-style-type:none}.lst-kix_ytmnb42u1cgc-7>li:before{content:"\0025cb  "}ul.lst-kix_ccw7sul50nra-4{list-style-type:none}ul.lst-kix_y143lwwe0soe-8{list-style-type:none}ul.lst-kix_ccw7sul50nra-5{list-style-type:none}ul.lst-kix_ccw7sul50nra-6{list-style-type:none}ul.lst-kix_ccw7sul50nra-7{list-style-type:none}ul.lst-kix_ccw7sul50nra-8{list-style-type:none}.lst-kix_cm6bd7xz3c6z-3>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-3>li{counter-increment:lst-ctn-kix_jutf5wjli94p-3}.lst-kix_l836hdmanihu-0>li:before{content:"\0025cf  "}.lst-kix_l836hdmanihu-4>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-4>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-4,lower-latin) ". "}.lst-kix_cm6bd7xz3c6z-7>li:before{content:"\0025cb  "}ol.lst-kix_jutf5wjli94p-0.start{counter-reset:lst-ctn-kix_jutf5wjli94p-0 0}.lst-kix_ktb3n08ytapq-5>li:before{content:"\0025a0  "}.lst-kix_jutf5wjli94p-8>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-8,lower-roman) ". "}.lst-kix_fzo4dkbll8nr-7>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-0>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-1.start{counter-reset:lst-ctn-kix_jutf5wjli94p-1 0}.lst-kix_aw3ta68dir3b-4>li:before{content:"\0025cb  "}.lst-kix_sfhu66q5g1yx-6>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-8>li:before{content:"\0025a0  "}.lst-kix_8qvvm0ar3iri-4>li:before{content:"\0025cb  "}.lst-kix_ktb3n08ytapq-1>li:before{content:"\0025cb  "}.lst-kix_9etwojkr90ox-0>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-0,decimal) ". "}.lst-kix_mnlkmjx15o02-1>li:before{content:"\0025cb  "}.lst-kix_pa82zrnz5ija-3>li:before{content:"\0025cf  "}ul.lst-kix_s8pqjuu1g986-5{list-style-type:none}ul.lst-kix_s8pqjuu1g986-4{list-style-type:none}ul.lst-kix_s8pqjuu1g986-7{list-style-type:none}ul.lst-kix_s8pqjuu1g986-6{list-style-type:none}ul.lst-kix_s8pqjuu1g986-8{list-style-type:none}.lst-kix_pa82zrnz5ija-2>li:before{content:"\0025a0  "}.lst-kix_pa82zrnz5ija-6>li:before{content:"\0025cf  "}.lst-kix_pa82zrnz5ija-7>li:before{content:"\0025cb  "}.lst-kix_3ol9lu3gl2ej-0>li:before{content:"\0025cf  "}.lst-kix_3ol9lu3gl2ej-1>li:before{content:"\0025cb  "}.lst-kix_pa82zrnz5ija-1>li:before{content:"\0025cb  "}.lst-kix_pa82zrnz5ija-0>li:before{content:"\0025cf  "}.lst-kix_pa82zrnz5ija-8>li:before{content:"\0025a0  "}.lst-kix_3ol9lu3gl2ej-3>li:before{content:"\0025cf  "}.lst-kix_3ol9lu3gl2ej-2>li:before{content:"\0025a0  "}.lst-kix_3ol9lu3gl2ej-4>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-5>li{counter-increment:lst-ctn-kix_jutf5wjli94p-5}.lst-kix_3ol9lu3gl2ej-6>li:before{content:"\0025cf  "}.lst-kix_3ol9lu3gl2ej-5>li:before{content:"\0025a0  "}.lst-kix_pa82zrnz5ija-5>li:before{content:"\0025a0  "}.lst-kix_pa82zrnz5ija-4>li:before{content:"\0025cb  "}.lst-kix_9etwojkr90ox-2>li{counter-increment:lst-ctn-kix_9etwojkr90ox-2}.lst-kix_vm1f2ngpc20-5>li:before{content:"\0025a0  "}.lst-kix_vm1f2ngpc20-4>li:before{content:"\0025cb  "}ul.lst-kix_24swc3lxjgjo-6{list-style-type:none}.lst-kix_vm1f2ngpc20-2>li:before{content:"\0025a0  "}ul.lst-kix_24swc3lxjgjo-5{list-style-type:none}ul.lst-kix_24swc3lxjgjo-8{list-style-type:none}ol.lst-kix_lpl9ff985i4b-7.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-7 0}.lst-kix_vm1f2ngpc20-3>li:before{content:"\0025cf  "}ul.lst-kix_24swc3lxjgjo-7{list-style-type:none}ul.lst-kix_24swc3lxjgjo-2{list-style-type:none}.lst-kix_vm1f2ngpc20-0>li:before{content:"\0025cf  "}ul.lst-kix_24swc3lxjgjo-1{list-style-type:none}ul.lst-kix_24swc3lxjgjo-4{list-style-type:none}ul.lst-kix_24swc3lxjgjo-3{list-style-type:none}ul.lst-kix_s8pqjuu1g986-1{list-style-type:none}ul.lst-kix_s8pqjuu1g986-0{list-style-type:none}ul.lst-kix_24swc3lxjgjo-0{list-style-type:none}.lst-kix_vm1f2ngpc20-1>li:before{content:"\0025cb  "}ul.lst-kix_s8pqjuu1g986-3{list-style-type:none}ul.lst-kix_s8pqjuu1g986-2{list-style-type:none}ul.lst-kix_ktb3n08ytapq-6{list-style-type:none}ul.lst-kix_ktb3n08ytapq-7{list-style-type:none}ul.lst-kix_ktb3n08ytapq-8{list-style-type:none}.lst-kix_trc2zgp4wpxl-4>li:before{content:"\0025cb  "}.lst-kix_trc2zgp4wpxl-3>li:before{content:"\0025cf  "}ul.lst-kix_ktb3n08ytapq-0{list-style-type:none}ul.lst-kix_ktb3n08ytapq-1{list-style-type:none}.lst-kix_trc2zgp4wpxl-1>li:before{content:"\0025cb  "}ul.lst-kix_ktb3n08ytapq-2{list-style-type:none}.lst-kix_9etwojkr90ox-6>li{counter-increment:lst-ctn-kix_9etwojkr90ox-6}.lst-kix_vm1f2ngpc20-6>li:before{content:"\0025cf  "}ul.lst-kix_ktb3n08ytapq-3{list-style-type:none}.lst-kix_trc2zgp4wpxl-2>li:before{content:"\0025a0  "}.lst-kix_pziajmr5aqk3-7>li:before{content:"\0025cb  "}ul.lst-kix_ktb3n08ytapq-4{list-style-type:none}.lst-kix_vm1f2ngpc20-7>li:before{content:"\0025cb  "}ul.lst-kix_ktb3n08ytapq-5{list-style-type:none}.lst-kix_lpl9ff985i4b-0>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-0}.lst-kix_vm1f2ngpc20-8>li:before{content:"\0025a0  "}.lst-kix_pziajmr5aqk3-8>li:before{content:"\0025a0  "}.lst-kix_trc2zgp4wpxl-0>li:before{content:"\0025cf  "}ol.lst-kix_9etwojkr90ox-0.start{counter-reset:lst-ctn-kix_9etwojkr90ox-0 0}.lst-kix_pziajmr5aqk3-2>li:before{content:"\0025a0  "}.lst-kix_pziajmr5aqk3-3>li:before{content:"\0025cf  "}.lst-kix_pziajmr5aqk3-6>li:before{content:"\0025cf  "}ol.lst-kix_9etwojkr90ox-7.start{counter-reset:lst-ctn-kix_9etwojkr90ox-7 0}.lst-kix_pziajmr5aqk3-4>li:before{content:"\0025cb  "}.lst-kix_pziajmr5aqk3-5>li:before{content:"\0025a0  "}ol.lst-kix_lpl9ff985i4b-2.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-2 0}.lst-kix_trc2zgp4wpxl-5>li:before{content:"\0025a0  "}.lst-kix_trc2zgp4wpxl-6>li:before{content:"\0025cf  "}.lst-kix_trc2zgp4wpxl-7>li:before{content:"\0025cb  "}.lst-kix_pziajmr5aqk3-0>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-4.start{counter-reset:lst-ctn-kix_jutf5wjli94p-4 0}ul.lst-kix_fzo4dkbll8nr-8{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-7{list-style-type:none}.lst-kix_trc2zgp4wpxl-8>li:before{content:"\0025a0  "}.lst-kix_pziajmr5aqk3-1>li:before{content:"\0025cb  "}ul.lst-kix_sfhu66q5g1yx-6{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-4{list-style-type:none}ul.lst-kix_ivfh3evn8igj-2{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-7{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-3{list-style-type:none}ul.lst-kix_ivfh3evn8igj-3{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-4{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-6{list-style-type:none}ul.lst-kix_ivfh3evn8igj-0{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-5{list-style-type:none}.lst-kix_9etwojkr90ox-5>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-5,lower-roman) ". "}.lst-kix_9etwojkr90ox-7>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-7,lower-latin) ". "}ul.lst-kix_fzo4dkbll8nr-5{list-style-type:none}ul.lst-kix_ivfh3evn8igj-1{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-0{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-8{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-2{list-style-type:none}ul.lst-kix_fzo4dkbll8nr-1{list-style-type:none}.lst-kix_8qvvm0ar3iri-7>li:before{content:"\0025cb  "}ul.lst-kix_ivfh3evn8igj-8{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-2{list-style-type:none}ul.lst-kix_ivfh3evn8igj-6{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-3{list-style-type:none}ul.lst-kix_ivfh3evn8igj-7{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-0{list-style-type:none}ul.lst-kix_ivfh3evn8igj-4{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-1{list-style-type:none}ul.lst-kix_ivfh3evn8igj-5{list-style-type:none}.lst-kix_1g48otozzp23-7>li:before{content:"\0025cb  "}.lst-kix_sfhu66q5g1yx-1>li:before{content:"\0025cb  "}.lst-kix_1g48otozzp23-5>li:before{content:"\0025a0  "}.lst-kix_ytmnb42u1cgc-8>li:before{content:"\0025a0  "}ul.lst-kix_xhit0ubrpl8v-0{list-style-type:none}ul.lst-kix_xhit0ubrpl8v-1{list-style-type:none}.lst-kix_jutf5wjli94p-1>li{counter-increment:lst-ctn-kix_jutf5wjli94p-1}ul.lst-kix_xhit0ubrpl8v-2{list-style-type:none}ul.lst-kix_xhit0ubrpl8v-3{list-style-type:none}ul.lst-kix_xhit0ubrpl8v-4{list-style-type:none}ul.lst-kix_xhit0ubrpl8v-5{list-style-type:none}ul.lst-kix_xhit0ubrpl8v-6{list-style-type:none}ul.lst-kix_xhit0ubrpl8v-7{list-style-type:none}.lst-kix_ytmnb42u1cgc-4>li:before{content:"\0025cb  "}ul.lst-kix_xhit0ubrpl8v-8{list-style-type:none}.lst-kix_fzo4dkbll8nr-4>li:before{content:"\0025cb  "}.lst-kix_1g48otozzp23-1>li:before{content:"\0025cb  "}.lst-kix_l836hdmanihu-7>li:before{content:"\0025cb  "}.lst-kix_1g48otozzp23-3>li:before{content:"\0025cf  "}.lst-kix_fzo4dkbll8nr-0>li:before{content:"\0025cf  "}.lst-kix_fzo4dkbll8nr-2>li:before{content:"\0025a0  "}.lst-kix_ytmnb42u1cgc-6>li:before{content:"\0025cf  "}.lst-kix_l836hdmanihu-5>li:before{content:"\0025a0  "}ul.lst-kix_sik35kvzpguf-0{list-style-type:none}ul.lst-kix_sik35kvzpguf-2{list-style-type:none}ul.lst-kix_sik35kvzpguf-1{list-style-type:none}.lst-kix_lpl9ff985i4b-7>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-7}ul.lst-kix_sik35kvzpguf-4{list-style-type:none}.lst-kix_jutf5wjli94p-3>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-3,decimal) ". "}ul.lst-kix_sik35kvzpguf-3{list-style-type:none}ul.lst-kix_sik35kvzpguf-6{list-style-type:none}ul.lst-kix_sik35kvzpguf-5{list-style-type:none}.lst-kix_l836hdmanihu-3>li:before{content:"\0025cf  "}ul.lst-kix_sik35kvzpguf-8{list-style-type:none}ul.lst-kix_sik35kvzpguf-7{list-style-type:none}.lst-kix_jutf5wjli94p-5>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-5,lower-roman) ". "}.lst-kix_jutf5wjli94p-7>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-7,lower-latin) ". "}.lst-kix_ytmnb42u1cgc-2>li:before{content:"\0025a0  "}.lst-kix_l836hdmanihu-1>li:before{content:"\0025cb  "}.lst-kix_fzo4dkbll8nr-6>li:before{content:"\0025cf  "}.lst-kix_ytmnb42u1cgc-0>li:before{content:"\0025cf  "}.lst-kix_fzo4dkbll8nr-8>li:before{content:"\0025a0  "}ol.lst-kix_lpl9ff985i4b-5.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-5 0}.lst-kix_sfhu66q5g1yx-3>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-1>li:before{content:"\0025cb  "}ul.lst-kix_1g48otozzp23-8{list-style-type:none}ul.lst-kix_1g48otozzp23-6{list-style-type:none}.lst-kix_3ol9lu3gl2ej-7>li:before{content:"\0025cb  "}ul.lst-kix_1g48otozzp23-7{list-style-type:none}ul.lst-kix_1g48otozzp23-4{list-style-type:none}.lst-kix_sfhu66q5g1yx-5>li:before{content:"\0025a0  "}ul.lst-kix_1g48otozzp23-5{list-style-type:none}.lst-kix_aw3ta68dir3b-3>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-5>li:before{content:"\0025a0  "}.lst-kix_sfhu66q5g1yx-7>li:before{content:"\0025cb  "}ul.lst-kix_1g48otozzp23-2{list-style-type:none}ul.lst-kix_1g48otozzp23-3{list-style-type:none}ul.lst-kix_1g48otozzp23-0{list-style-type:none}ul.lst-kix_1g48otozzp23-1{list-style-type:none}.lst-kix_aw3ta68dir3b-7>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-5>li:before{content:"\0025a0  "}ol.lst-kix_jutf5wjli94p-7.start{counter-reset:lst-ctn-kix_jutf5wjli94p-7 0}.lst-kix_8qvvm0ar3iri-1>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-3>li:before{content:"\0025cf  "}.lst-kix_9etwojkr90ox-1>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-1,lower-latin) ". "}.lst-kix_9etwojkr90ox-3>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-3,decimal) ". "}ul.lst-kix_pa82zrnz5ija-1{list-style-type:none}ul.lst-kix_pa82zrnz5ija-2{list-style-type:none}.lst-kix_ip4ss21x1kg0-1>li:before{content:"\0025cb  "}ul.lst-kix_pa82zrnz5ija-0{list-style-type:none}ul.lst-kix_pa82zrnz5ija-5{list-style-type:none}ul.lst-kix_pa82zrnz5ija-6{list-style-type:none}ul.lst-kix_pa82zrnz5ija-3{list-style-type:none}.lst-kix_jutf5wjli94p-6>li{counter-increment:lst-ctn-kix_jutf5wjli94p-6}ul.lst-kix_pa82zrnz5ija-4{list-style-type:none}ul.lst-kix_mnlkmjx15o02-0{list-style-type:none}.lst-kix_ip4ss21x1kg0-4>li:before{content:"\0025cb  "}.lst-kix_ip4ss21x1kg0-5>li:before{content:"\0025a0  "}ul.lst-kix_mnlkmjx15o02-2{list-style-type:none}ol.lst-kix_9etwojkr90ox-3.start{counter-reset:lst-ctn-kix_9etwojkr90ox-3 0}ul.lst-kix_mnlkmjx15o02-1{list-style-type:none}ul.lst-kix_mnlkmjx15o02-4{list-style-type:none}ul.lst-kix_mnlkmjx15o02-3{list-style-type:none}ul.lst-kix_mnlkmjx15o02-6{list-style-type:none}ul.lst-kix_mnlkmjx15o02-5{list-style-type:none}ul.lst-kix_mnlkmjx15o02-8{list-style-type:none}ul.lst-kix_mnlkmjx15o02-7{list-style-type:none}.lst-kix_ip4ss21x1kg0-8>li:before{content:"\0025a0  "}.lst-kix_xhit0ubrpl8v-3>li:before{content:"\0025cf  "}.lst-kix_xhit0ubrpl8v-4>li:before{content:"\0025cb  "}.lst-kix_lpl9ff985i4b-8>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-8}ul.lst-kix_pa82zrnz5ija-7{list-style-type:none}ul.lst-kix_pa82zrnz5ija-8{list-style-type:none}.lst-kix_xhit0ubrpl8v-0>li:before{content:"\0025cf  "}.lst-kix_cm6bd7xz3c6z-8>li:before{content:"\0025a0  "}.lst-kix_jutf5wjli94p-4>li{counter-increment:lst-ctn-kix_jutf5wjli94p-4}.lst-kix_ip4ss21x1kg0-0>li:before{content:"\0025cf  "}ol.lst-kix_lpl9ff985i4b-4.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-4 0}.lst-kix_jutf5wjli94p-2>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-2,lower-roman) ". "}.lst-kix_24swc3lxjgjo-0>li:before{content:"\0025cf  "}.lst-kix_47uy7l95uvbb-8>li:before{content:"\0025a0  "}.lst-kix_ccw7sul50nra-5>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-8.start{counter-reset:lst-ctn-kix_9etwojkr90ox-8 0}.lst-kix_ccw7sul50nra-1>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-2>li{counter-increment:lst-ctn-kix_jutf5wjli94p-2}.lst-kix_ccw7sul50nra-2>li:before{content:"\0025a0  "}.lst-kix_47uy7l95uvbb-0>li:before{content:"\0025cf  "}.lst-kix_ivfh3evn8igj-6>li:before{content:"\0025cf  "}.lst-kix_xhit0ubrpl8v-7>li:before{content:"\0025cb  "}.lst-kix_xhit0ubrpl8v-8>li:before{content:"\0025a0  "}.lst-kix_ivfh3evn8igj-5>li:before{content:"\0025a0  "}.lst-kix_496i5lbc8e4z-6>li:before{content:"\0025cf  "}.lst-kix_24swc3lxjgjo-8>li:before{content:"\0025a0  "}.lst-kix_lpl9ff985i4b-3>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-3}.lst-kix_47uy7l95uvbb-7>li:before{content:"\0025cb  "}.lst-kix_ccw7sul50nra-6>li:before{content:"\0025cf  "}.lst-kix_496i5lbc8e4z-2>li:before{content:"\0025a0  "}.lst-kix_y143lwwe0soe-8>li:before{content:"\0025a0  "}.lst-kix_24swc3lxjgjo-4>li:before{content:"\0025cb  "}.lst-kix_24swc3lxjgjo-1>li:before{content:"\0025cb  "}.lst-kix_24swc3lxjgjo-5>li:before{content:"\0025a0  "}.lst-kix_496i5lbc8e4z-1>li:before{content:"\0025cb  "}.lst-kix_496i5lbc8e4z-5>li:before{content:"\0025a0  "}.lst-kix_47uy7l95uvbb-4>li:before{content:"\0025cb  "}.lst-kix_47uy7l95uvbb-3>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-8>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-8>li:before{content:"\0025a0  "}.lst-kix_ygjaskakndlm-6>li:before{content:"\0025cf  "}.lst-kix_mnlkmjx15o02-3>li:before{content:"\0025cf  "}.lst-kix_mnlkmjx15o02-7>li:before{content:"\0025cb  "}.lst-kix_aqjb9i70k221-2>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-5>li:before{content:"\0025a0  "}ul.lst-kix_pziajmr5aqk3-3{list-style-type:none}ul.lst-kix_pziajmr5aqk3-4{list-style-type:none}ul.lst-kix_pziajmr5aqk3-1{list-style-type:none}ul.lst-kix_pziajmr5aqk3-2{list-style-type:none}ul.lst-kix_pziajmr5aqk3-7{list-style-type:none}ul.lst-kix_pziajmr5aqk3-8{list-style-type:none}.lst-kix_otgvocfmgl4f-4>li:before{content:"\0025cb  "}ul.lst-kix_pziajmr5aqk3-5{list-style-type:none}ul.lst-kix_pziajmr5aqk3-6{list-style-type:none}.lst-kix_9etwojkr90ox-6>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-6,decimal) ". "}.lst-kix_oaymotewujx7-4>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-6>li:before{content:"\0025cf  "}.lst-kix_s8pqjuu1g986-5>li:before{content:"\0025a0  "}.lst-kix_ygjaskakndlm-2>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-1>li:before{content:"\0025cb  "}.lst-kix_aqjb9i70k221-6>li:before{content:"\0025cf  "}.lst-kix_y143lwwe0soe-5>li:before{content:"\0025a0  "}.lst-kix_i37iyh63wm76-4>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-0>li:before{content:"\0025cf  "}.lst-kix_oaymotewujx7-8>li:before{content:"\0025a0  "}.lst-kix_y143lwwe0soe-1>li:before{content:"\0025cb  "}.lst-kix_sik35kvzpguf-7>li:before{content:"\0025cb  "}.lst-kix_sfhu66q5g1yx-0>li:before{content:"\0025cf  "}.lst-kix_ivfh3evn8igj-2>li:before{content:"\0025a0  "}.lst-kix_1g48otozzp23-4>li:before{content:"\0025cb  "}.lst-kix_1g48otozzp23-8>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-2.start{counter-reset:lst-ctn-kix_9etwojkr90ox-2 0}ul.lst-kix_n4ayh0tvkukb-8{list-style-type:none}.lst-kix_i37iyh63wm76-0>li:before{content:"\0025cf  "}ul.lst-kix_n4ayh0tvkukb-6{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-7{list-style-type:none}.lst-kix_ytmnb42u1cgc-5>li:before{content:"\0025a0  "}ul.lst-kix_n4ayh0tvkukb-4{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-5{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-2{list-style-type:none}ul.lst-kix_pziajmr5aqk3-0{list-style-type:none}.lst-kix_1g48otozzp23-0>li:before{content:"\0025cf  "}ul.lst-kix_n4ayh0tvkukb-3{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-0{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-1{list-style-type:none}.lst-kix_fzo4dkbll8nr-1>li:before{content:"\0025cb  "}.lst-kix_l836hdmanihu-6>li:before{content:"\0025cf  "}.lst-kix_sik35kvzpguf-3>li:before{content:"\0025cf  "}.lst-kix_lpl9ff985i4b-5>li{counter-increment:lst-ctn-kix_lpl9ff985i4b-5}.lst-kix_s8pqjuu1g986-1>li:before{content:"\0025cb  "}.lst-kix_l836hdmanihu-2>li:before{content:"\0025a0  "}ul.lst-kix_i37iyh63wm76-1{list-style-type:none}ul.lst-kix_i37iyh63wm76-0{list-style-type:none}ul.lst-kix_i37iyh63wm76-3{list-style-type:none}.lst-kix_ytmnb42u1cgc-1>li:before{content:"\0025cb  "}ul.lst-kix_i37iyh63wm76-2{list-style-type:none}.lst-kix_cm6bd7xz3c6z-5>li:before{content:"\0025a0  "}.lst-kix_jutf5wjli94p-6>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-6,decimal) ". "}.lst-kix_fzo4dkbll8nr-5>li:before{content:"\0025a0  "}ul.lst-kix_l836hdmanihu-2{list-style-type:none}ul.lst-kix_l836hdmanihu-3{list-style-type:none}ul.lst-kix_l836hdmanihu-4{list-style-type:none}ul.lst-kix_l836hdmanihu-5{list-style-type:none}ul.lst-kix_l836hdmanihu-6{list-style-type:none}ul.lst-kix_l836hdmanihu-7{list-style-type:none}ul.lst-kix_l836hdmanihu-8{list-style-type:none}.lst-kix_ktb3n08ytapq-7>li:before{content:"\0025cb  "}ol.lst-kix_lpl9ff985i4b-0.start{counter-reset:lst-ctn-kix_lpl9ff985i4b-0 0}ol.lst-kix_9etwojkr90ox-5.start{counter-reset:lst-ctn-kix_9etwojkr90ox-5 0}.lst-kix_cm6bd7xz3c6z-1>li:before{content:"\0025cb  "}ul.lst-kix_l836hdmanihu-0{list-style-type:none}ul.lst-kix_l836hdmanihu-1{list-style-type:none}ul.lst-kix_oaymotewujx7-2{list-style-type:none}ul.lst-kix_oaymotewujx7-3{list-style-type:none}ul.lst-kix_oaymotewujx7-0{list-style-type:none}ul.lst-kix_oaymotewujx7-1{list-style-type:none}.lst-kix_sfhu66q5g1yx-4>li:before{content:"\0025cb  "}ul.lst-kix_oaymotewujx7-6{list-style-type:none}ul.lst-kix_oaymotewujx7-7{list-style-type:none}ul.lst-kix_oaymotewujx7-4{list-style-type:none}.lst-kix_aw3ta68dir3b-2>li:before{content:"\0025a0  "}ul.lst-kix_oaymotewujx7-5{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-7{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-6{list-style-type:none}.lst-kix_3ol9lu3gl2ej-8>li:before{content:"\0025a0  "}ul.lst-kix_oaymotewujx7-8{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-8{list-style-type:none}li.li-bullet-0:before{margin-left:-18pt;white-space:nowrap;display:inline-block;min-width:18pt}.lst-kix_ktb3n08ytapq-3>li:before{content:"\0025cf  "}ul.lst-kix_i37iyh63wm76-8{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-1{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-0{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-3{list-style-type:none}ul.lst-kix_i37iyh63wm76-5{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-2{list-style-type:none}ul.lst-kix_i37iyh63wm76-4{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-5{list-style-type:none}ul.lst-kix_i37iyh63wm76-7{list-style-type:none}ul.lst-kix_trc2zgp4wpxl-4{list-style-type:none}ul.lst-kix_i37iyh63wm76-6{list-style-type:none}.lst-kix_aw3ta68dir3b-6>li:before{content:"\0025cf  "}.lst-kix_sfhu66q5g1yx-8>li:before{content:"\0025a0  "}.lst-kix_8qvvm0ar3iri-2>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-4.start{counter-reset:lst-ctn-kix_9etwojkr90ox-4 0}.lst-kix_9etwojkr90ox-2>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-2,lower-roman) ". "}ol{margin:0;padding:0}table td,table th{padding:0}.c2{margin-left:36pt;padding-top:0pt;padding-left:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:left}.c3{color:#000000;font-weight:400;text-decoration:none;vertical-align:baseline;font-size:11pt;font-family:"Arial";font-style:normal}.c8{color:#000000;font-weight:400;text-decoration:none;vertical-align:baseline;font-size:16pt;font-family:"Arial";font-style:normal}.c4{padding-top:20pt;padding-bottom:6pt;line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}.c1{padding-top:18pt;padding-bottom:6pt;line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}.c6{color:#000000;font-weight:400;text-decoration:none;vertical-align:baseline;font-size:18pt;font-family:"Arial";font-style:normal}.c11{padding-top:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:center}.c7{padding-top:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:left}.c14{padding-top:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:right}.c10{background-color:#ffffff;max-width:451.3pt;padding:7.2pt 72pt 7.2pt 72pt}.c5{padding:0;margin:0}.c9{height:11pt}.c0{font-weight:700}.c12{font-style:italic}.c13{margin-left:36pt}.title{padding-top:0pt;color:#000000;font-size:26pt;padding-bottom:3pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}.subtitle{padding-top:0pt;color:#666666;font-size:15pt;padding-bottom:16pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}li{color:#000000;font-size:11pt;font-family:"Arial"}p{margin:0;color:#000000;font-size:11pt;font-family:"Arial"}h1{padding-top:20pt;color:#000000;font-size:20pt;padding-bottom:6pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h2{padding-top:18pt;color:#000000;font-size:16pt;padding-bottom:6pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h3{padding-top:16pt;color:#434343;font-size:14pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h4{padding-top:14pt;color:#666666;font-size:12pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h5{padding-top:12pt;color:#666666;font-size:11pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h6{padding-top:12pt;color:#666666;font-size:11pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;font-style:italic;orphans:2;widows:2;text-align:left}</style></head><body class="c10"><h1 class="c4" id="h.bbjdftl30os0"><span class="c6">Instructions for sketch_apples_edges_sparse task</span></h1><p class="c7"><span>You will be giving feedback to an agent </span><span>in order to</span><span>&nbsp;train it to move towards apples and &#39;eat&#39; them, while avoiding the edge of the platform they&#39;re located on. You will be shown a video showing the agent&rsquo;s view from a first-person perspective. Your job is to give feedback in the form of a frame-by-frame &lsquo;sketch&rsquo; that tells the agent exactly </span><span class="c0">when it&#39;s managed to eat each apple</span><span>&nbsp;and </span><span class="c0">when the agent is too close to the edge</span><span class="c3">.</span></p><h2 class="c1" id="h.5c65mmkihjyw"><span class="c8">Interface</span></h2><p class="c11"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 601.70px; height: 509.61px;"><img alt="" src="images/image8.png" style="width: 601.70px; height: 509.61px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c9 c14"><span class="c3"></span></p><p class="c7"><span class="c3">The most important parts of the interface are:</span></p><p class="c7 c9"><span class="c3"></span></p><ol class="c5 lst-kix_lpl9ff985i4b-0 start" start="1"><li class="c2 li-bullet-0"><span class="c0">The video of what the agent sees</span><span class="c3">. The video plays forwards and backwards as you move your mouse cursor over the sketching area.</span></li></ol><p class="c7 c9 c13"><span class="c3"></span></p><ol class="c5 lst-kix_lpl9ff985i4b-0" start="2"><li class="c2 li-bullet-0"><span class="c0">The sketching area.</span><span class="c3">&nbsp;You will draw here by clicking and holding with the mouse, creating a blue drawing. The height of your sketch at each moment in time tells the agent how well it&rsquo;s doing at that moment. Note the scale shown on the right which we will refer to later: -10 is at the bottom, 0 is in the middle, and 10 is at the top.</span></li></ol><p class="c7 c9 c13"><span class="c3"></span></p><ol class="c5 lst-kix_lpl9ff985i4b-0" start="3"><li class="c2 li-bullet-0"><span class="c0">The submit button. </span><span class="c3">Once you have finished your sketch for each video, click this button to upload your sketch to the server and move on to the next video.</span></li></ol><h2 class="c1" id="h.6zcf62h5ruo"><span class="c8">Task</span></h2><p class="c7"><span>In this task, you want to train an agent to </span><span class="c0">eat apples </span><span>while </span><span class="c0">avoiding the edge of the platform</span><span class="c3">. There are two apples out in the open, and a large apple behind a gate that opens when the agent steps on a switch.</span></p><p class="c7 c9"><span class="c3"></span></p><p class="c7"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 336.00px; height: 249.76px;"><img alt="" src="images/image7.png" style="width: 336.00px; height: 249.76px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 336.00px; height: 253.12px;"><img alt="" src="images/image4.png" style="width: 336.00px; height: 253.12px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c11 c9"><span class="c3"></span></p><p class="c7"><span class="c3">Once the agent moves through an apple, the apple should disappear (though sometimes it might not).</span></p><p class="c7 c9"><span class="c3"></span></p><p class="c7"><span class="c3">Note that the video is low-resolution, and both the apples and other parts of the videos may become blurry or distorted, making it difficult to see what&rsquo;s going on. This is normal - don&rsquo;t worry about this, and just do the best you can.</span></p><h2 class="c1" id="h.aztc7qh7kotp"><span class="c8">How to sketch</span></h2><ul class="c5 lst-kix_gwr077ziads9-0 start"><li class="c2 li-bullet-0"><span class="c3">At the moment in the video where the agent moves through an apple disappears, sketch a thin vertical line with height 10:</span></li></ul><p class="c7 c9"><span class="c3"></span></p><p class="c7"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 358.02px;"><video controls src="images/image12.mp4" style="width: 225.60px; height: 358.02px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 356.26px;"><video controls src="images/image9.mp4" style="width: 225.60px; height: 356.26px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 357.20px;"><video controls src="images/image11.mp4" style="width: 225.60px; height: 357.20px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c7 c9"><span class="c3"></span></p><ul class="c5 lst-kix_3ol9lu3gl2ej-0 start"><li class="c2 li-bullet-0"><span>Only sketch a vertical line if the agent passes directly through an apple. For example, if the agents walks by the side of an apple, you should</span><span class="c12">&nbsp;not</span><span class="c3">&nbsp;sketch a vertical line:</span></li></ul><p class="c7 c9"><span class="c3"></span></p><p class="c11"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 358.02px;"><video controls src="images/image10.mp4" style="width: 225.60px; height: 358.02px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 357.58px;"><video controls src="images/image5.mp4" style="width: 225.60px; height: 357.58px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c7 c9"><span class="c3"></span></p><ul class="c5 lst-kix_sik35kvzpguf-0 start"><li class="c2 li-bullet-0"><span class="c3">When the agent is near the edge of the environment, sketch -10:</span></li></ul><p class="c7 c9"><span class="c3"></span></p><p class="c11"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 358.02px;"><video controls src="images/image1.mp4" style="width: 225.60px; height: 358.02px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 358.02px;"><video controls src="images/image3.mp4" style="width: 225.60px; height: 358.02px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 357.58px;"><video src="images/image2.mp4" style="width: 225.60px; height: 357.58px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c7 c9"><span class="c3"></span></p><ul class="c5 lst-kix_ytmnb42u1cgc-0 start"><li class="c2 li-bullet-0"><span class="c3">In all other cases, leave the sketch at its default height of 0:</span></li></ul><p class="c7 c9"><span class="c3"></span></p><p class="c11"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 225.60px; height: 358.02px;"><video controls src="images/image6.mp4" style="width: 225.60px; height: 358.02px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><h2 class="c1" id="h.r3ywwycmjclz"><span class="c8">Notes</span></h2><ul class="c5 lst-kix_y143lwwe0soe-0 start"><li class="c2 li-bullet-0"><span class="c3">Sometimes the agent might move forwards towards an apple so that the apple disappears, but then the agent moves backwards and the apple reappears again. In this case, treat the apple as if it were a &lsquo;fresh&rsquo; apple, and sketch another vertical line with height 10 when the agent passes through the apple again.</span></li></ul><p class="c11 c9"><span class="c3"></span></p></body></html>


==> anc/Dangerous blocks environment/instructions.html <==
<html><head><meta content="text/html; charset=UTF-8" http-equiv="content-type"><style type="text/css">ol.lst-kix_9etwojkr90ox-6.start{counter-reset:lst-ctn-kix_9etwojkr90ox-6 0}.lst-kix_9etwojkr90ox-4>li{counter-increment:lst-ctn-kix_9etwojkr90ox-4}.lst-kix_jkntm4m3rbqa-6>li:before{content:"\0025cf  "}.lst-kix_jkntm4m3rbqa-8>li:before{content:"\0025a0  "}.lst-kix_jkntm4m3rbqa-7>li:before{content:"\0025cb  "}ol.lst-kix_jutf5wjli94p-3.start{counter-reset:lst-ctn-kix_jutf5wjli94p-3 0}.lst-kix_ad7dy82z6nwd-1>li:before{content:"\0025cb  "}.lst-kix_ad7dy82z6nwd-2>li:before{content:"\0025a0  "}.lst-kix_ad7dy82z6nwd-0>li:before{content:"\0025cf  "}.lst-kix_ad7dy82z6nwd-4>li:before{content:"\0025cb  "}.lst-kix_ad7dy82z6nwd-5>li:before{content:"\0025a0  "}.lst-kix_ad7dy82z6nwd-6>li:before{content:"\0025cf  "}ul.lst-kix_7ssm7zpbkq6-8{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-7{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-6{list-style-type:none}.lst-kix_ad7dy82z6nwd-7>li:before{content:"\0025cb  "}ul.lst-kix_7ssm7zpbkq6-5{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-4{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-3{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-2{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-1{list-style-type:none}ul.lst-kix_7ssm7zpbkq6-0{list-style-type:none}.lst-kix_jutf5wjli94p-7>li{counter-increment:lst-ctn-kix_jutf5wjli94p-7}.lst-kix_ad7dy82z6nwd-3>li:before{content:"\0025cf  "}.lst-kix_9etwojkr90ox-0>li{counter-increment:lst-ctn-kix_9etwojkr90ox-0}.lst-kix_wgwcyxj13mfn-7>li:before{content:"\0025cb  "}.lst-kix_wgwcyxj13mfn-8>li:before{content:"\0025a0  "}.lst-kix_aqjb9i70k221-8>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-1.start{counter-reset:lst-ctn-kix_9etwojkr90ox-1 0}.lst-kix_otgvocfmgl4f-7>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-8>li:before{content:"\0025a0  "}.lst-kix_oaymotewujx7-0>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-0>li{counter-increment:lst-ctn-kix_jutf5wjli94p-0}.lst-kix_ygjaskakndlm-7>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-5>li:before{content:"\0025a0  "}.lst-kix_aqjb9i70k221-1>li:before{content:"\0025cb  "}.lst-kix_n4ayh0tvkukb-6>li:before{content:"\0025cf  "}.lst-kix_oaymotewujx7-1>li:before{content:"\0025cb  "}.lst-kix_oaymotewujx7-3>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-7>li:before{content:"\0025cb  "}.lst-kix_n4ayh0tvkukb-4>li:before{content:"\0025cb  "}.lst-kix_oaymotewujx7-5>li:before{content:"\0025a0  "}ul.lst-kix_ygjaskakndlm-0{list-style-type:none}.lst-kix_ygjaskakndlm-1>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-3>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-1>li:before{content:"\0025cb  "}ul.lst-kix_ygjaskakndlm-1{list-style-type:none}ul.lst-kix_ygjaskakndlm-2{list-style-type:none}.lst-kix_n4ayh0tvkukb-0>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-8{list-style-type:none}ol.lst-kix_jutf5wjli94p-7{list-style-type:none}.lst-kix_aqjb9i70k221-7>li:before{content:"\0025cb  "}ol.lst-kix_jutf5wjli94p-6{list-style-type:none}ol.lst-kix_jutf5wjli94p-5{list-style-type:none}.lst-kix_n4ayh0tvkukb-2>li:before{content:"\0025a0  "}ol.lst-kix_jutf5wjli94p-4{list-style-type:none}ol.lst-kix_jutf5wjli94p-3{list-style-type:none}ol.lst-kix_jutf5wjli94p-5.start{counter-reset:lst-ctn-kix_jutf5wjli94p-5 0}.lst-kix_i37iyh63wm76-3>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-2{list-style-type:none}.lst-kix_s8pqjuu1g986-6>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-1{list-style-type:none}.lst-kix_ygjaskakndlm-3>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-0{list-style-type:none}.lst-kix_otgvocfmgl4f-1>li:before{content:"\0025cb  "}.lst-kix_aqjb9i70k221-3>li:before{content:"\0025cf  "}.lst-kix_aqjb9i70k221-5>li:before{content:"\0025a0  "}.lst-kix_oaymotewujx7-7>li:before{content:"\0025cb  "}.lst-kix_ygjaskakndlm-5>li:before{content:"\0025a0  "}.lst-kix_i37iyh63wm76-5>li:before{content:"\0025a0  "}.lst-kix_s8pqjuu1g986-8>li:before{content:"\0025a0  "}.lst-kix_9etwojkr90ox-8>li{counter-increment:lst-ctn-kix_9etwojkr90ox-8}.lst-kix_9o7h7begfme4-7>li:before{content:"\0025cb  "}.lst-kix_wgwcyxj13mfn-2>li:before{content:"\0025a0  "}.lst-kix_wgwcyxj13mfn-6>li:before{content:"\0025cf  "}.lst-kix_wgwcyxj13mfn-4>li:before{content:"\0025cb  "}.lst-kix_s8pqjuu1g986-4>li:before{content:"\0025cb  "}ul.lst-kix_ygjaskakndlm-3{list-style-type:none}ul.lst-kix_ygjaskakndlm-4{list-style-type:none}ul.lst-kix_ygjaskakndlm-5{list-style-type:none}ul.lst-kix_ygjaskakndlm-6{list-style-type:none}ul.lst-kix_ygjaskakndlm-7{list-style-type:none}ul.lst-kix_ygjaskakndlm-8{list-style-type:none}.lst-kix_s8pqjuu1g986-2>li:before{content:"\0025a0  "}.lst-kix_wgwcyxj13mfn-0>li:before{content:"\0025cf  "}.lst-kix_s8pqjuu1g986-0>li:before{content:"\0025cf  "}.lst-kix_9etwojkr90ox-1>li{counter-increment:lst-ctn-kix_9etwojkr90ox-1}.lst-kix_9etwojkr90ox-7>li{counter-increment:lst-ctn-kix_9etwojkr90ox-7}.lst-kix_ad7dy82z6nwd-8>li:before{content:"\0025a0  "}ul.lst-kix_47uy7l95uvbb-3{list-style-type:none}ul.lst-kix_47uy7l95uvbb-2{list-style-type:none}ol.lst-kix_jutf5wjli94p-8.start{counter-reset:lst-ctn-kix_jutf5wjli94p-8 0}ul.lst-kix_47uy7l95uvbb-1{list-style-type:none}ul.lst-kix_47uy7l95uvbb-0{list-style-type:none}ul.lst-kix_47uy7l95uvbb-7{list-style-type:none}ul.lst-kix_47uy7l95uvbb-6{list-style-type:none}ul.lst-kix_47uy7l95uvbb-5{list-style-type:none}ul.lst-kix_47uy7l95uvbb-4{list-style-type:none}.lst-kix_9o7h7begfme4-5>li:before{content:"\0025a0  "}ul.lst-kix_47uy7l95uvbb-8{list-style-type:none}.lst-kix_9o7h7begfme4-3>li:before{content:"\0025cf  "}.lst-kix_9o7h7begfme4-1>li:before{content:"\0025cb  "}.lst-kix_jkntm4m3rbqa-0>li:before{content:"\0025cf  "}.lst-kix_jkntm4m3rbqa-2>li:before{content:"\0025a0  "}.lst-kix_jkntm4m3rbqa-4>li:before{content:"\0025cb  "}ol.lst-kix_9etwojkr90ox-5{list-style-type:none}ol.lst-kix_9etwojkr90ox-4{list-style-type:none}ol.lst-kix_9etwojkr90ox-3{list-style-type:none}ol.lst-kix_9etwojkr90ox-2{list-style-type:none}ol.lst-kix_9etwojkr90ox-1{list-style-type:none}ol.lst-kix_9etwojkr90ox-0{list-style-type:none}ol.lst-kix_jutf5wjli94p-6.start{counter-reset:lst-ctn-kix_jutf5wjli94p-6 0}.lst-kix_9etwojkr90ox-3>li{counter-increment:lst-ctn-kix_9etwojkr90ox-3}ol.lst-kix_9etwojkr90ox-8{list-style-type:none}ol.lst-kix_9etwojkr90ox-7{list-style-type:none}ol.lst-kix_9etwojkr90ox-6{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-4{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-3{list-style-type:none}.lst-kix_9etwojkr90ox-5>li{counter-increment:lst-ctn-kix_9etwojkr90ox-5}ul.lst-kix_8qvvm0ar3iri-6{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-5{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-0{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-2{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-1{list-style-type:none}ul.lst-kix_aqjb9i70k221-0{list-style-type:none}ul.lst-kix_aqjb9i70k221-1{list-style-type:none}ul.lst-kix_aqjb9i70k221-2{list-style-type:none}ul.lst-kix_aqjb9i70k221-3{list-style-type:none}ul.lst-kix_aqjb9i70k221-4{list-style-type:none}ul.lst-kix_aqjb9i70k221-5{list-style-type:none}ul.lst-kix_aqjb9i70k221-6{list-style-type:none}ul.lst-kix_aqjb9i70k221-7{list-style-type:none}ul.lst-kix_aqjb9i70k221-8{list-style-type:none}.lst-kix_7ssm7zpbkq6-3>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-1>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-1,lower-latin) ". "}.lst-kix_ccw7sul50nra-0>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-0>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-0,decimal) ". "}.lst-kix_7ssm7zpbkq6-7>li:before{content:"\0025cb  "}.lst-kix_7ssm7zpbkq6-6>li:before{content:"\0025cf  "}.lst-kix_ccw7sul50nra-3>li:before{content:"\0025cf  "}.lst-kix_ccw7sul50nra-4>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-8>li{counter-increment:lst-ctn-kix_jutf5wjli94p-8}ul.lst-kix_8qvvm0ar3iri-8{list-style-type:none}ul.lst-kix_8qvvm0ar3iri-7{list-style-type:none}.lst-kix_7ssm7zpbkq6-2>li:before{content:"\0025a0  "}ul.lst-kix_aw3ta68dir3b-7{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-8{list-style-type:none}ul.lst-kix_aw3ta68dir3b-8{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-7{list-style-type:none}ul.lst-kix_aw3ta68dir3b-5{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-6{list-style-type:none}ul.lst-kix_aw3ta68dir3b-6{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-5{list-style-type:none}ul.lst-kix_aw3ta68dir3b-3{list-style-type:none}ul.lst-kix_aw3ta68dir3b-4{list-style-type:none}ul.lst-kix_aw3ta68dir3b-1{list-style-type:none}.lst-kix_47uy7l95uvbb-1>li:before{content:"\0025cb  "}ul.lst-kix_aw3ta68dir3b-2{list-style-type:none}.lst-kix_24swc3lxjgjo-7>li:before{content:"\0025cb  "}ul.lst-kix_jkntm4m3rbqa-0{list-style-type:none}.lst-kix_24swc3lxjgjo-6>li:before{content:"\0025cf  "}.lst-kix_ccw7sul50nra-7>li:before{content:"\0025cb  "}ul.lst-kix_jkntm4m3rbqa-4{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-3{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-2{list-style-type:none}ul.lst-kix_jkntm4m3rbqa-1{list-style-type:none}.lst-kix_24swc3lxjgjo-3>li:before{content:"\0025cf  "}.lst-kix_24swc3lxjgjo-2>li:before{content:"\0025a0  "}.lst-kix_47uy7l95uvbb-6>li:before{content:"\0025cf  "}.lst-kix_47uy7l95uvbb-5>li:before{content:"\0025a0  "}.lst-kix_ccw7sul50nra-8>li:before{content:"\0025a0  "}ul.lst-kix_aw3ta68dir3b-0{list-style-type:none}.lst-kix_47uy7l95uvbb-2>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-7>li:before{content:"\0025cb  "}.lst-kix_ygjaskakndlm-8>li:before{content:"\0025a0  "}.lst-kix_otgvocfmgl4f-6>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-6>li:before{content:"\0025cf  "}.lst-kix_9etwojkr90ox-4>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-4,lower-latin) ". "}.lst-kix_9etwojkr90ox-8>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-8,lower-roman) ". "}.lst-kix_oaymotewujx7-2>li:before{content:"\0025a0  "}.lst-kix_otgvocfmgl4f-2>li:before{content:"\0025a0  "}ol.lst-kix_jutf5wjli94p-2.start{counter-reset:lst-ctn-kix_jutf5wjli94p-2 0}.lst-kix_i37iyh63wm76-2>li:before{content:"\0025a0  "}.lst-kix_aqjb9i70k221-0>li:before{content:"\0025cf  "}.lst-kix_n4ayh0tvkukb-3>li:before{content:"\0025cf  "}.lst-kix_s8pqjuu1g986-7>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-8>li:before{content:"\0025a0  "}.lst-kix_oaymotewujx7-6>li:before{content:"\0025cf  "}.lst-kix_ygjaskakndlm-4>li:before{content:"\0025cb  "}.lst-kix_aw3ta68dir3b-0>li:before{content:"\0025cf  "}.lst-kix_aqjb9i70k221-4>li:before{content:"\0025cb  "}.lst-kix_sfhu66q5g1yx-2>li:before{content:"\0025a0  "}ul.lst-kix_otgvocfmgl4f-4{list-style-type:none}.lst-kix_1g48otozzp23-6>li:before{content:"\0025cf  "}ul.lst-kix_otgvocfmgl4f-3{list-style-type:none}ul.lst-kix_otgvocfmgl4f-6{list-style-type:none}.lst-kix_wgwcyxj13mfn-3>li:before{content:"\0025cf  "}ul.lst-kix_otgvocfmgl4f-5{list-style-type:none}ul.lst-kix_otgvocfmgl4f-8{list-style-type:none}ul.lst-kix_otgvocfmgl4f-7{list-style-type:none}.lst-kix_9o7h7begfme4-8>li:before{content:"\0025a0  "}.lst-kix_s8pqjuu1g986-3>li:before{content:"\0025cf  "}ul.lst-kix_otgvocfmgl4f-0{list-style-type:none}ul.lst-kix_otgvocfmgl4f-2{list-style-type:none}ul.lst-kix_otgvocfmgl4f-1{list-style-type:none}.lst-kix_ygjaskakndlm-0>li:before{content:"\0025cf  "}.lst-kix_l836hdmanihu-8>li:before{content:"\0025a0  "}ul.lst-kix_ccw7sul50nra-0{list-style-type:none}ul.lst-kix_ccw7sul50nra-1{list-style-type:none}ul.lst-kix_ccw7sul50nra-2{list-style-type:none}.lst-kix_1g48otozzp23-2>li:before{content:"\0025a0  "}ul.lst-kix_ccw7sul50nra-3{list-style-type:none}ul.lst-kix_ccw7sul50nra-4{list-style-type:none}ul.lst-kix_ccw7sul50nra-5{list-style-type:none}ul.lst-kix_ccw7sul50nra-6{list-style-type:none}ul.lst-kix_ccw7sul50nra-7{list-style-type:none}ul.lst-kix_ccw7sul50nra-8{list-style-type:none}.lst-kix_jutf5wjli94p-3>li{counter-increment:lst-ctn-kix_jutf5wjli94p-3}.lst-kix_l836hdmanihu-0>li:before{content:"\0025cf  "}.lst-kix_l836hdmanihu-4>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-4>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-4,lower-latin) ". "}ol.lst-kix_jutf5wjli94p-0.start{counter-reset:lst-ctn-kix_jutf5wjli94p-0 0}.lst-kix_jutf5wjli94p-8>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-8,lower-roman) ". "}.lst-kix_g7j3tbpga7ba-1>li:before{content:"\0025cb  "}.lst-kix_9o7h7begfme4-4>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-0>li:before{content:"\0025cf  "}.lst-kix_9o7h7begfme4-0>li:before{content:"\0025cf  "}ol.lst-kix_jutf5wjli94p-1.start{counter-reset:lst-ctn-kix_jutf5wjli94p-1 0}.lst-kix_g7j3tbpga7ba-5>li:before{content:"\0025a0  "}.lst-kix_vmih3o1851pw-0>li:before{content:"\0025cf  "}.lst-kix_vmih3o1851pw-8>li:before{content:"\0025a0  "}.lst-kix_aw3ta68dir3b-4>li:before{content:"\0025cb  "}.lst-kix_sfhu66q5g1yx-6>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-8>li:before{content:"\0025a0  "}.lst-kix_8qvvm0ar3iri-4>li:before{content:"\0025cb  "}.lst-kix_9etwojkr90ox-0>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-0,decimal) ". "}.lst-kix_jkntm4m3rbqa-1>li:before{content:"\0025cb  "}.lst-kix_jkntm4m3rbqa-5>li:before{content:"\0025a0  "}.lst-kix_vmih3o1851pw-4>li:before{content:"\0025cb  "}.lst-kix_pa82zrnz5ija-3>li:before{content:"\0025cf  "}ul.lst-kix_s8pqjuu1g986-5{list-style-type:none}ul.lst-kix_s8pqjuu1g986-4{list-style-type:none}ul.lst-kix_s8pqjuu1g986-7{list-style-type:none}ul.lst-kix_s8pqjuu1g986-6{list-style-type:none}ul.lst-kix_s8pqjuu1g986-8{list-style-type:none}.lst-kix_pa82zrnz5ija-2>li:before{content:"\0025a0  "}.lst-kix_pa82zrnz5ija-6>li:before{content:"\0025cf  "}.lst-kix_pa82zrnz5ija-7>li:before{content:"\0025cb  "}.lst-kix_pa82zrnz5ija-1>li:before{content:"\0025cb  "}.lst-kix_pa82zrnz5ija-0>li:before{content:"\0025cf  "}.lst-kix_pa82zrnz5ija-8>li:before{content:"\0025a0  "}.lst-kix_jutf5wjli94p-5>li{counter-increment:lst-ctn-kix_jutf5wjli94p-5}ul.lst-kix_y8noek7c9mi4-8{list-style-type:none}ul.lst-kix_y8noek7c9mi4-6{list-style-type:none}ul.lst-kix_y8noek7c9mi4-7{list-style-type:none}ul.lst-kix_y8noek7c9mi4-4{list-style-type:none}ul.lst-kix_y8noek7c9mi4-5{list-style-type:none}ul.lst-kix_y8noek7c9mi4-2{list-style-type:none}.lst-kix_pa82zrnz5ija-5>li:before{content:"\0025a0  "}ul.lst-kix_y8noek7c9mi4-3{list-style-type:none}ul.lst-kix_y8noek7c9mi4-0{list-style-type:none}.lst-kix_pa82zrnz5ija-4>li:before{content:"\0025cb  "}ul.lst-kix_y8noek7c9mi4-1{list-style-type:none}.lst-kix_9etwojkr90ox-2>li{counter-increment:lst-ctn-kix_9etwojkr90ox-2}ul.lst-kix_24swc3lxjgjo-6{list-style-type:none}ul.lst-kix_24swc3lxjgjo-5{list-style-type:none}ul.lst-kix_24swc3lxjgjo-8{list-style-type:none}ul.lst-kix_24swc3lxjgjo-7{list-style-type:none}ul.lst-kix_24swc3lxjgjo-2{list-style-type:none}ul.lst-kix_24swc3lxjgjo-1{list-style-type:none}ul.lst-kix_24swc3lxjgjo-4{list-style-type:none}ul.lst-kix_24swc3lxjgjo-3{list-style-type:none}ul.lst-kix_s8pqjuu1g986-1{list-style-type:none}ul.lst-kix_s8pqjuu1g986-0{list-style-type:none}ul.lst-kix_24swc3lxjgjo-0{list-style-type:none}ul.lst-kix_s8pqjuu1g986-3{list-style-type:none}ul.lst-kix_s8pqjuu1g986-2{list-style-type:none}.lst-kix_y8noek7c9mi4-0>li:before{content:"\0025cf  "}ul.lst-kix_9o7h7begfme4-7{list-style-type:none}ul.lst-kix_9o7h7begfme4-8{list-style-type:none}.lst-kix_y8noek7c9mi4-1>li:before{content:"\0025cb  "}.lst-kix_y8noek7c9mi4-2>li:before{content:"\0025a0  "}.lst-kix_y8noek7c9mi4-4>li:before{content:"\0025cb  "}.lst-kix_y8noek7c9mi4-3>li:before{content:"\0025cf  "}.lst-kix_y8noek7c9mi4-6>li:before{content:"\0025cf  "}.lst-kix_y8noek7c9mi4-8>li:before{content:"\0025a0  "}.lst-kix_9etwojkr90ox-6>li{counter-increment:lst-ctn-kix_9etwojkr90ox-6}.lst-kix_y8noek7c9mi4-5>li:before{content:"\0025a0  "}ul.lst-kix_9o7h7begfme4-3{list-style-type:none}ul.lst-kix_9o7h7begfme4-4{list-style-type:none}ul.lst-kix_9o7h7begfme4-5{list-style-type:none}ul.lst-kix_9o7h7begfme4-6{list-style-type:none}ul.lst-kix_9o7h7begfme4-0{list-style-type:none}ol.lst-kix_9etwojkr90ox-0.start{counter-reset:lst-ctn-kix_9etwojkr90ox-0 0}ul.lst-kix_9o7h7begfme4-1{list-style-type:none}.lst-kix_y8noek7c9mi4-7>li:before{content:"\0025cb  "}ul.lst-kix_9o7h7begfme4-2{list-style-type:none}ol.lst-kix_9etwojkr90ox-7.start{counter-reset:lst-ctn-kix_9etwojkr90ox-7 0}ol.lst-kix_jutf5wjli94p-4.start{counter-reset:lst-ctn-kix_jutf5wjli94p-4 0}ul.lst-kix_sfhu66q5g1yx-6{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-7{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-4{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-5{list-style-type:none}.lst-kix_9etwojkr90ox-5>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-5,lower-roman) ". "}.lst-kix_9etwojkr90ox-7>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-7,lower-latin) ". "}ul.lst-kix_vmih3o1851pw-7{list-style-type:none}ul.lst-kix_vmih3o1851pw-8{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-8{list-style-type:none}ul.lst-kix_vmih3o1851pw-5{list-style-type:none}ul.lst-kix_vmih3o1851pw-6{list-style-type:none}.lst-kix_8qvvm0ar3iri-7>li:before{content:"\0025cb  "}ul.lst-kix_sfhu66q5g1yx-2{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-3{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-0{list-style-type:none}ul.lst-kix_sfhu66q5g1yx-1{list-style-type:none}.lst-kix_1g48otozzp23-7>li:before{content:"\0025cb  "}ul.lst-kix_g7j3tbpga7ba-8{list-style-type:none}.lst-kix_sfhu66q5g1yx-1>li:before{content:"\0025cb  "}ul.lst-kix_g7j3tbpga7ba-7{list-style-type:none}ul.lst-kix_g7j3tbpga7ba-6{list-style-type:none}.lst-kix_1g48otozzp23-5>li:before{content:"\0025a0  "}ul.lst-kix_g7j3tbpga7ba-1{list-style-type:none}ul.lst-kix_g7j3tbpga7ba-0{list-style-type:none}.lst-kix_jutf5wjli94p-1>li{counter-increment:lst-ctn-kix_jutf5wjli94p-1}ul.lst-kix_g7j3tbpga7ba-5{list-style-type:none}ul.lst-kix_g7j3tbpga7ba-4{list-style-type:none}ul.lst-kix_g7j3tbpga7ba-3{list-style-type:none}ul.lst-kix_g7j3tbpga7ba-2{list-style-type:none}.lst-kix_1g48otozzp23-1>li:before{content:"\0025cb  "}.lst-kix_l836hdmanihu-7>li:before{content:"\0025cb  "}ul.lst-kix_vmih3o1851pw-3{list-style-type:none}.lst-kix_1g48otozzp23-3>li:before{content:"\0025cf  "}ul.lst-kix_vmih3o1851pw-4{list-style-type:none}ul.lst-kix_vmih3o1851pw-1{list-style-type:none}ul.lst-kix_vmih3o1851pw-2{list-style-type:none}ul.lst-kix_vmih3o1851pw-0{list-style-type:none}.lst-kix_l836hdmanihu-5>li:before{content:"\0025a0  "}.lst-kix_jutf5wjli94p-3>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-3,decimal) ". "}.lst-kix_l836hdmanihu-3>li:before{content:"\0025cf  "}.lst-kix_jutf5wjli94p-5>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-5,lower-roman) ". "}.lst-kix_jutf5wjli94p-7>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-7,lower-latin) ". "}.lst-kix_l836hdmanihu-1>li:before{content:"\0025cb  "}.lst-kix_g7j3tbpga7ba-0>li:before{content:"\0025cf  "}.lst-kix_g7j3tbpga7ba-2>li:before{content:"\0025a0  "}.lst-kix_g7j3tbpga7ba-6>li:before{content:"\0025cf  "}.lst-kix_vmih3o1851pw-5>li:before{content:"\0025a0  "}.lst-kix_sfhu66q5g1yx-3>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-1>li:before{content:"\0025cb  "}.lst-kix_g7j3tbpga7ba-4>li:before{content:"\0025cb  "}.lst-kix_g7j3tbpga7ba-8>li:before{content:"\0025a0  "}.lst-kix_vmih3o1851pw-3>li:before{content:"\0025cf  "}.lst-kix_vmih3o1851pw-7>li:before{content:"\0025cb  "}ul.lst-kix_1g48otozzp23-8{list-style-type:none}ul.lst-kix_1g48otozzp23-6{list-style-type:none}ul.lst-kix_1g48otozzp23-7{list-style-type:none}.lst-kix_vmih3o1851pw-1>li:before{content:"\0025cb  "}ul.lst-kix_1g48otozzp23-4{list-style-type:none}.lst-kix_sfhu66q5g1yx-5>li:before{content:"\0025a0  "}ul.lst-kix_1g48otozzp23-5{list-style-type:none}.lst-kix_aw3ta68dir3b-3>li:before{content:"\0025cf  "}.lst-kix_aw3ta68dir3b-5>li:before{content:"\0025a0  "}.lst-kix_sfhu66q5g1yx-7>li:before{content:"\0025cb  "}ul.lst-kix_1g48otozzp23-2{list-style-type:none}ul.lst-kix_1g48otozzp23-3{list-style-type:none}ul.lst-kix_1g48otozzp23-0{list-style-type:none}ul.lst-kix_1g48otozzp23-1{list-style-type:none}.lst-kix_aw3ta68dir3b-7>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-5>li:before{content:"\0025a0  "}ol.lst-kix_jutf5wjli94p-7.start{counter-reset:lst-ctn-kix_jutf5wjli94p-7 0}.lst-kix_8qvvm0ar3iri-1>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-3>li:before{content:"\0025cf  "}.lst-kix_9etwojkr90ox-1>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-1,lower-latin) ". "}.lst-kix_9etwojkr90ox-3>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-3,decimal) ". "}ul.lst-kix_pa82zrnz5ija-1{list-style-type:none}ul.lst-kix_pa82zrnz5ija-2{list-style-type:none}ul.lst-kix_pa82zrnz5ija-0{list-style-type:none}ul.lst-kix_pa82zrnz5ija-5{list-style-type:none}ul.lst-kix_pa82zrnz5ija-6{list-style-type:none}ul.lst-kix_pa82zrnz5ija-3{list-style-type:none}.lst-kix_jutf5wjli94p-6>li{counter-increment:lst-ctn-kix_jutf5wjli94p-6}ul.lst-kix_pa82zrnz5ija-4{list-style-type:none}ol.lst-kix_9etwojkr90ox-3.start{counter-reset:lst-ctn-kix_9etwojkr90ox-3 0}ul.lst-kix_pa82zrnz5ija-7{list-style-type:none}ul.lst-kix_pa82zrnz5ija-8{list-style-type:none}.lst-kix_jutf5wjli94p-4>li{counter-increment:lst-ctn-kix_jutf5wjli94p-4}ul.lst-kix_ad7dy82z6nwd-2{list-style-type:none}ul.lst-kix_ad7dy82z6nwd-1{list-style-type:none}ul.lst-kix_ad7dy82z6nwd-4{list-style-type:none}ul.lst-kix_ad7dy82z6nwd-3{list-style-type:none}ul.lst-kix_ad7dy82z6nwd-0{list-style-type:none}.lst-kix_jutf5wjli94p-2>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-2,lower-roman) ". "}ul.lst-kix_ad7dy82z6nwd-6{list-style-type:none}ul.lst-kix_ad7dy82z6nwd-5{list-style-type:none}.lst-kix_7ssm7zpbkq6-0>li:before{content:"\0025cf  "}.lst-kix_7ssm7zpbkq6-4>li:before{content:"\0025cb  "}ul.lst-kix_ad7dy82z6nwd-8{list-style-type:none}ul.lst-kix_ad7dy82z6nwd-7{list-style-type:none}.lst-kix_24swc3lxjgjo-0>li:before{content:"\0025cf  "}.lst-kix_7ssm7zpbkq6-5>li:before{content:"\0025a0  "}.lst-kix_47uy7l95uvbb-8>li:before{content:"\0025a0  "}.lst-kix_ccw7sul50nra-5>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-8.start{counter-reset:lst-ctn-kix_9etwojkr90ox-8 0}.lst-kix_ccw7sul50nra-1>li:before{content:"\0025cb  "}.lst-kix_7ssm7zpbkq6-1>li:before{content:"\0025cb  "}.lst-kix_jutf5wjli94p-2>li{counter-increment:lst-ctn-kix_jutf5wjli94p-2}.lst-kix_ccw7sul50nra-2>li:before{content:"\0025a0  "}ul.lst-kix_wgwcyxj13mfn-2{list-style-type:none}ul.lst-kix_wgwcyxj13mfn-1{list-style-type:none}ul.lst-kix_wgwcyxj13mfn-4{list-style-type:none}ul.lst-kix_wgwcyxj13mfn-3{list-style-type:none}.lst-kix_47uy7l95uvbb-0>li:before{content:"\0025cf  "}ul.lst-kix_wgwcyxj13mfn-0{list-style-type:none}.lst-kix_24swc3lxjgjo-8>li:before{content:"\0025a0  "}ul.lst-kix_wgwcyxj13mfn-6{list-style-type:none}ul.lst-kix_wgwcyxj13mfn-5{list-style-type:none}ul.lst-kix_wgwcyxj13mfn-8{list-style-type:none}ul.lst-kix_wgwcyxj13mfn-7{list-style-type:none}.lst-kix_47uy7l95uvbb-7>li:before{content:"\0025cb  "}.lst-kix_ccw7sul50nra-6>li:before{content:"\0025cf  "}.lst-kix_24swc3lxjgjo-4>li:before{content:"\0025cb  "}.lst-kix_24swc3lxjgjo-1>li:before{content:"\0025cb  "}.lst-kix_24swc3lxjgjo-5>li:before{content:"\0025a0  "}.lst-kix_7ssm7zpbkq6-8>li:before{content:"\0025a0  "}.lst-kix_47uy7l95uvbb-4>li:before{content:"\0025cb  "}.lst-kix_47uy7l95uvbb-3>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-8>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-8>li:before{content:"\0025a0  "}.lst-kix_ygjaskakndlm-6>li:before{content:"\0025cf  "}.lst-kix_aqjb9i70k221-2>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-5>li:before{content:"\0025a0  "}.lst-kix_otgvocfmgl4f-4>li:before{content:"\0025cb  "}.lst-kix_9etwojkr90ox-6>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-6,decimal) ". "}.lst-kix_oaymotewujx7-4>li:before{content:"\0025cb  "}.lst-kix_8qvvm0ar3iri-6>li:before{content:"\0025cf  "}.lst-kix_s8pqjuu1g986-5>li:before{content:"\0025a0  "}.lst-kix_ygjaskakndlm-2>li:before{content:"\0025a0  "}.lst-kix_n4ayh0tvkukb-1>li:before{content:"\0025cb  "}.lst-kix_aqjb9i70k221-6>li:before{content:"\0025cf  "}.lst-kix_i37iyh63wm76-4>li:before{content:"\0025cb  "}.lst-kix_otgvocfmgl4f-0>li:before{content:"\0025cf  "}.lst-kix_oaymotewujx7-8>li:before{content:"\0025a0  "}.lst-kix_9o7h7begfme4-6>li:before{content:"\0025cf  "}.lst-kix_wgwcyxj13mfn-5>li:before{content:"\0025a0  "}.lst-kix_sfhu66q5g1yx-0>li:before{content:"\0025cf  "}.lst-kix_1g48otozzp23-4>li:before{content:"\0025cb  "}.lst-kix_1g48otozzp23-8>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-2.start{counter-reset:lst-ctn-kix_9etwojkr90ox-2 0}ul.lst-kix_n4ayh0tvkukb-8{list-style-type:none}.lst-kix_i37iyh63wm76-0>li:before{content:"\0025cf  "}ul.lst-kix_n4ayh0tvkukb-6{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-7{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-4{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-5{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-2{list-style-type:none}.lst-kix_1g48otozzp23-0>li:before{content:"\0025cf  "}ul.lst-kix_n4ayh0tvkukb-3{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-0{list-style-type:none}ul.lst-kix_n4ayh0tvkukb-1{list-style-type:none}.lst-kix_l836hdmanihu-6>li:before{content:"\0025cf  "}.lst-kix_wgwcyxj13mfn-1>li:before{content:"\0025cb  "}.lst-kix_s8pqjuu1g986-1>li:before{content:"\0025cb  "}.lst-kix_l836hdmanihu-2>li:before{content:"\0025a0  "}ul.lst-kix_i37iyh63wm76-1{list-style-type:none}ul.lst-kix_i37iyh63wm76-0{list-style-type:none}ul.lst-kix_i37iyh63wm76-3{list-style-type:none}ul.lst-kix_i37iyh63wm76-2{list-style-type:none}.lst-kix_jutf5wjli94p-6>li:before{content:"" counter(lst-ctn-kix_jutf5wjli94p-6,decimal) ". "}ul.lst-kix_l836hdmanihu-2{list-style-type:none}ul.lst-kix_l836hdmanihu-3{list-style-type:none}ul.lst-kix_l836hdmanihu-4{list-style-type:none}ul.lst-kix_l836hdmanihu-5{list-style-type:none}ul.lst-kix_l836hdmanihu-6{list-style-type:none}ul.lst-kix_l836hdmanihu-7{list-style-type:none}ul.lst-kix_l836hdmanihu-8{list-style-type:none}.lst-kix_g7j3tbpga7ba-3>li:before{content:"\0025cf  "}ol.lst-kix_9etwojkr90ox-5.start{counter-reset:lst-ctn-kix_9etwojkr90ox-5 0}ul.lst-kix_l836hdmanihu-0{list-style-type:none}ul.lst-kix_l836hdmanihu-1{list-style-type:none}ul.lst-kix_oaymotewujx7-2{list-style-type:none}.lst-kix_g7j3tbpga7ba-7>li:before{content:"\0025cb  "}.lst-kix_vmih3o1851pw-6>li:before{content:"\0025cf  "}ul.lst-kix_oaymotewujx7-3{list-style-type:none}ul.lst-kix_oaymotewujx7-0{list-style-type:none}ul.lst-kix_oaymotewujx7-1{list-style-type:none}.lst-kix_sfhu66q5g1yx-4>li:before{content:"\0025cb  "}ul.lst-kix_oaymotewujx7-6{list-style-type:none}ul.lst-kix_oaymotewujx7-7{list-style-type:none}ul.lst-kix_oaymotewujx7-4{list-style-type:none}.lst-kix_aw3ta68dir3b-2>li:before{content:"\0025a0  "}ul.lst-kix_oaymotewujx7-5{list-style-type:none}.lst-kix_vmih3o1851pw-2>li:before{content:"\0025a0  "}.lst-kix_9o7h7begfme4-2>li:before{content:"\0025a0  "}ul.lst-kix_oaymotewujx7-8{list-style-type:none}li.li-bullet-0:before{margin-left:-18pt;white-space:nowrap;display:inline-block;min-width:18pt}ul.lst-kix_i37iyh63wm76-8{list-style-type:none}ul.lst-kix_i37iyh63wm76-5{list-style-type:none}ul.lst-kix_i37iyh63wm76-4{list-style-type:none}ul.lst-kix_i37iyh63wm76-7{list-style-type:none}ul.lst-kix_i37iyh63wm76-6{list-style-type:none}.lst-kix_aw3ta68dir3b-6>li:before{content:"\0025cf  "}.lst-kix_sfhu66q5g1yx-8>li:before{content:"\0025a0  "}.lst-kix_8qvvm0ar3iri-2>li:before{content:"\0025a0  "}ol.lst-kix_9etwojkr90ox-4.start{counter-reset:lst-ctn-kix_9etwojkr90ox-4 0}.lst-kix_9etwojkr90ox-2>li:before{content:"" counter(lst-ctn-kix_9etwojkr90ox-2,lower-roman) ". "}.lst-kix_jkntm4m3rbqa-3>li:before{content:"\0025cf  "}ol{margin:0;padding:0}table td,table th{padding:0}.c11{padding-top:18pt;padding-bottom:6pt;line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}.c5{color:#000000;font-weight:400;text-decoration:none;vertical-align:baseline;font-size:11pt;font-family:"Arial";font-style:normal}.c6{padding-top:20pt;padding-bottom:6pt;line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}.c3{color:#000000;font-weight:400;text-decoration:none;vertical-align:baseline;font-size:16pt;font-family:"Arial";font-style:normal}.c12{color:#000000;font-weight:400;text-decoration:none;vertical-align:baseline;font-size:18pt;font-family:"Arial";font-style:normal}.c0{padding-top:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:left}.c14{padding-top:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:center}.c15{color:#000000;text-decoration:none;vertical-align:baseline;font-size:11pt;font-family:"Arial";font-style:normal}.c10{padding-top:0pt;padding-bottom:0pt;line-height:1.15;orphans:2;widows:2;text-align:right}.c8{background-color:#ffffff;max-width:451.3pt;padding:7.2pt 72pt 7.2pt 72pt}.c1{padding:0;margin:0}.c2{margin-left:36pt;padding-left:0pt}.c13{font-style:italic}.c9{margin-left:36pt}.c7{height:11pt}.c4{font-weight:700}.title{padding-top:0pt;color:#000000;font-size:26pt;padding-bottom:3pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}.subtitle{padding-top:0pt;color:#666666;font-size:15pt;padding-bottom:16pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}li{color:#000000;font-size:11pt;font-family:"Arial"}p{margin:0;color:#000000;font-size:11pt;font-family:"Arial"}h1{padding-top:20pt;color:#000000;font-size:20pt;padding-bottom:6pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h2{padding-top:18pt;color:#000000;font-size:16pt;padding-bottom:6pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h3{padding-top:16pt;color:#434343;font-size:14pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h4{padding-top:14pt;color:#666666;font-size:12pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h5{padding-top:12pt;color:#666666;font-size:11pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;orphans:2;widows:2;text-align:left}h6{padding-top:12pt;color:#666666;font-size:11pt;padding-bottom:4pt;font-family:"Arial";line-height:1.15;page-break-after:avoid;font-style:italic;orphans:2;widows:2;text-align:left}</style></head><body class="c8"><h1 class="c6" id="h.bbjdftl30os0"><span class="c12">Instructions for sketch_apples_blocks_sparse task</span></h1><p class="c0"><span>You will be giving feedback to an agent </span><span>in order to</span><span>&nbsp;train it to move towards apples and &#39;eat&#39; them, while avoiding touching red blocks. You will be shown a video showing the agent&rsquo;s view from a first-person perspective. Your job is to give feedback in the form of a frame-by-frame &lsquo;sketch&rsquo; that tells the agent exactly </span><span class="c4">when it&#39;s managed to eat each apple</span><span>&nbsp;and </span><span class="c4">when the agent is too near the red blocks</span><span class="c5">.</span></p><h2 class="c11" id="h.5c65mmkihjyw"><span class="c3">Interface</span></h2><p class="c14"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 601.70px; height: 461.45px;"><img alt="" src="images/image2.png" style="width: 601.70px; height: 461.45px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c7 c10"><span class="c5"></span></p><p class="c0"><span class="c5">The most important parts of the interface are:</span></p><p class="c0 c7"><span class="c5"></span></p><ol class="c1 lst-kix_9etwojkr90ox-0 start" start="1"><li class="c0 c2 li-bullet-0"><span class="c4">The video of what the agent sees</span><span class="c5">. The video plays forwards and backwards as you move your mouse cursor left and right over the sketching area.</span></li></ol><p class="c0 c7 c9"><span class="c5"></span></p><ol class="c1 lst-kix_9etwojkr90ox-0" start="2"><li class="c0 c2 li-bullet-0"><span class="c4">The sketching area.</span><span>&nbsp;You will draw here by clicking and holding with the mouse, creating a blue drawing. The height of your sketch at each moment in time tells the agent how well it&rsquo;s doing at that moment. Note the scale shown on the right which we will refer to later: -10 is at the bottom, 0 is in the middle, and 10 is at the top.</span></li></ol><p class="c0 c9 c7"><span class="c5"></span></p><ol class="c1 lst-kix_9etwojkr90ox-0" start="3"><li class="c0 c2 li-bullet-0"><span class="c4">The submit button. </span><span>Once you have finished your sketch for each video, click this button to upload your sketch to the server and move on to the next video.</span></li></ol><h2 class="c11" id="h.tbfx34b40klc"><span class="c3">Task</span></h2><p class="c0"><span>In this task, you want to train an agent to </span><span class="c4">eat apples </span><span>while </span><span class="c4">avoiding red blocks</span><span class="c5">. There are two apples out in the open, and a large apple behind a gate that opens when the agent steps on a switch.</span></p><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 327.60px; height: 240.00px;"><img alt="" src="images/image4.png" style="width: 327.60px; height: 240.00px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 331.20px; height: 240.00px;"><img alt="" src="images/image11.png" style="width: 331.20px; height: 240.00px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span class="c5">Once the agent gets to an apple, the apple should disappear (though sometimes it might not).</span></p><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span class="c5">Note that the video is low-resolution, and both the apples, blocks, and other parts of the videos may become blurry or distorted, making it difficult to see what&rsquo;s going on. This is normal - don&rsquo;t worry about this, and just do the best you can.</span></p><h2 class="c11" id="h.aztc7qh7kotp"><span class="c3">How to sketch</span></h2><ul class="c1 lst-kix_ad7dy82z6nwd-0 start"><li class="c0 c2 li-bullet-0"><span class="c5">At the moment in the video where the agent moves through an apple disappears, sketch a thin vertical line with height 10:</span></li></ul><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.23px; height: 345.60px;"><video controls src="images/image6.mp4" style="width: 217.23px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image3.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.52px; height: 345.60px;"><video controls src="images/image7.mp4" style="width: 217.52px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c0 c7"><span class="c5"></span></p><ul class="c1 lst-kix_vmih3o1851pw-0 start"><li class="c0 c2 li-bullet-0"><span>Only sketch a vertical line if the agent passes directly through an apple. For example, if the agents walks by the side of an apple, you should</span><span class="c13">&nbsp;not</span><span class="c5">&nbsp;sketch a vertical line:</span></li></ul><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image12.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image8.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c0 c7"><span class="c5"></span></p><ul class="c1 lst-kix_wgwcyxj13mfn-0 start"><li class="c0 c2 li-bullet-0"><span class="c5">When the agent is near one of the red blocks, sketch -10:</span></li></ul><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image10.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image5.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image1.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><p class="c0 c7"><span class="c5"></span></p><ul class="c1 lst-kix_jkntm4m3rbqa-0 start"><li class="c0 c2 li-bullet-0"><span class="c5">In all other cases, leave the sketch at its default height of 0:</span></li></ul><p class="c0 c7"><span class="c5"></span></p><p class="c0"><span style="overflow: hidden; display: inline-block; margin: 0.00px 0.00px; border: 0.00px solid #000000; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px); width: 217.73px; height: 345.60px;"><video controls src="images/image9.mp4" style="width: 217.73px; height: 345.60px; margin-left: 0.00px; margin-top: 0.00px; transform: rotate(0.00rad) translateZ(0px); -webkit-transform: rotate(0.00rad) translateZ(0px);" title=""></span></p><h2 class="c11" id="h.r3ywwycmjclz"><span class="c3">Notes</span></h2><ul class="c1 lst-kix_ygjaskakndlm-0 start"><li class="c0 c2 li-bullet-0"><span class="c5">Sometimes the agent might move forwards towards an apple so that the apple disappears, but then the agent moves backwards and the apple reappears again. In this case, treat the apple as if it were a &lsquo;fresh&rsquo; apple, and sketch another vertical line with height 10 when the agent passes through the apple again.</span></li></ul><ul class="c1 lst-kix_y8noek7c9mi4-0 start"><li class="c0 c2 li-bullet-0"><span class="c5">In some videos, the first frame is sharper than the rest of the frames. Don&rsquo;t worry about this either - treat this frame the same as the rest of the frames.</span></li></ul></body></html>

